Two-loop form factors for diphoton production in quark annihilation channel with heavy quark mass dependence

We present the computation of the two-loop form factors for diphoton production in the quark annihilation channel. These quantities are relevant for the NNLO QCD corrections to diphoton production at LHC recently presented in arXiv:2308.10885. The computation is performed retaining full dependence on the mass of the heavy quark in the loops. The master integrals are evaluated by means of differential equations which are solved exploiting the generalised power series technique.

==> anc/README.md <==
### Ancillary files for the article "Two-loop form factors for diphoton production in quark annihilation channel with heavy quark mass dependence"
### Matteo Becchetti, Roberto Bonciani, Leandro Cieri, Federico Coro, Federico Ripani 

This directory contains a set of ancillary files for the form factors and the master integrals described in the associated paper.

The base directory contains the following folders:

* form_factors: this folder contains mathemica F#.m files for the renormalised form factors F1, F2, F3 and F4 described in the paper and defined in Eq. 2.21.

The form factors are written as linear combination of epsilon expansion of the pre-canonical MIs J[n,eO,var]. Where n stands for the number of the master integral,
eO indicates the order in the epsilon expansion. The master integrals are functions of the dimensionless mandelstam variables, y,z,w=-y-z defined in Eq.3.3, var. This symbol can be either of length one, i.e. the master integral depends only on one
variable, or it can be of length 3, in this case the master integral depends on the variables y,z,w. The order of the variables is associated to a given permutation of the integral topologies defined in 
Eq. 3.1, where the standard ordering is y,z,w. 

The form factors are functions of the electric charge e0, the heavy quark mass mt, the number of colours N, the light quarks electric charge Qq and the heavy quark electric charge Qt. The quantity 
Deltafun[i2, i1] represents the colour delta function for the incoming light quarks.

* mis: this folder contains the following files for the master integrals evaluation.

 DIFFEXP_run.wl: mathematica file for the evaluation of the master integrals with DiffExp. It can be used also to load the form factors and obtain numerical values for them.

numerics: this folder is used to save numerical values for the master integrals.

TopoA and TopoC: these folders contain a set of files associated to the master integrals of these two topologies. alphabet.m contains the alphabet for the two families as defined in the paper (see Eq. 3.6 and 3.10). analytic_continuation.m contains the polynomials for the analytic continuation as performed in DiffExp. basisDef.m contains the definition of master integrals basis we used to construct the differential equations and evaluate the integrals with DiffExp. boundary_conditions.m contains the boundary values for the master integrals used in DiffExp. ChangeBasis.m contains the rotation matrix from the basis used to compute the integrals with DiffExp, to the basis (we refer to it as "precanonical basis") used to write the form factors. DEQs this folder contains the differential equations in DiffExp format. dlogMatrix.m contains the canonical logarithmic form of the differential equations (for topology C the elliptic sectors are removed since are not in canonical form). Precanonical_basis.m this file contains the list of pre canonical integrals that appear in the form factors. rootsDef.m this file contains the square roots that appear in the two topologies (see Eq. 3.7 and 3.11 in the paper).




==> anc/form_factors/F1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(1/2*e0^2*(-1 + N^2)*Deltafun[i2, i1]*
  (Qt^2*(15/16 + (-44*w + 11*w^2)/(48*z^2) + (-44 + 11*z)/(48*w) + 
     (-59/12 + (-188 - 59*w)/(12*z))*J[3, -1, y] + 
     (-1 + (-3 - w)/z)*J[3, 0, y] + (1/4 + (-2880 - 96*z)/(2304*w) + 
       4/(w*(-8 + z)) + (1152 - 240*w + 48*w^2 - 3*w^3)/(2304*(-8 + z)) + 
       (4608 + 1152*w - 1344*w^2 + 192*w^3)/(2304*z^3) + 32/((-8 + w)*z^2) + 
       (14592 + 192*w + 96*w^2 + 24*w^3)/(2304*z^2) - 28/(3*(-8 + w)*z) - 
       2/(w^2*z) - 11/(6*w*z) + (14656 - 3760*w - 48*w^2 + 3*w^3)/(2304*z) + 
       128/(3*(-8 + w)*(w + z)^2) - 128/((-8 + z)*(w + z)^2) + 
       32/(3*(-8 + w)*(w + z)) + (-64512 + 16128*w)/(2304*(w + z)) - 
       16/(3*(-8 + z)*(w + z)) - 16/(3*z*(w + z)) + 
       (-1152 + 96*z)/(2304*(-8 + w)) + (-2304 + 768*z)/(2304*w^2))*
      J[4, -1, w] + (-161/36 - (161*(4 + w))/(36*z))*J[4, -1, y] + 
     (-125/72 + 4/(w*(-8 + z)) + (96 - 36*w + 3*w^2)/(576*(-8 + z)) + 
       (-1152 - 576*w + 192*w^2)/(576*z^3) + 32/((-8 + w)*z^2) + 
       (1248 - 720*w - 24*w^2)/(576*z^2) - 52/(3*(-8 + w)*z) + 2/(w^2*z) + 
       7/(3*w*z) + (-12272 + 180*w - 3*w^2)/(576*z) + 
       128/((-8 + w)*(w + z)^2) - 128/(3*(-8 + z)*(w + z)^2) + 
       64/(3*(-8 + w)*(w + z)) + (16128 + 4032*w)/(576*(w + z)) - 
       16/(3*(-8 + z)*(w + z)) + 16/(3*z*(w + z)) + (-480 + 96*z - 6*z^2)/
        (576*(-8 + w)) + (48 + 24*z + 6*z^2)/(576*w) + 
       (288 - 336*z + 48*z^2)/(576*w^2))*J[4, -1, z] + 
     (-1/2*1/w^2 + 1/(8*w) + (12*w - 3*w^2)/(24*z^3) + (-36 + 9*w)/(24*z^2) + 
       (7 - 4*w)/(24*z) + 3/(2*w*z) + (-96 + 24*w)/(24*(w + z)))*J[4, 0, w] + 
     (-1/3 + (-4 - w)/(3*z))*J[4, 0, y] + 
     (-1/6 + 3/(8*w) + (12 - 3*z)/(24*w^2) - w/(2*z^3) + 
       (36 + 3*w)/(24*z^2) - 89/(24*z) - 3/(2*w*z) + 
       (96 + 24*w)/(24*(w + z)))*J[4, 0, z] + 
     (-3/16 + (-25728 - 1272*z)/(9216*w) + (28608 - 1088*z)/(9216*(-8 + w)) + 
       3/(2*w*(-8 + z)) + (61344 - 4548*w + 195*w^2)/(9216*(-8 + z)) + 
       (6912 + 2304*w)/(9216*z^3) + 74/(3*(-8 + w)*z^2) + 
       (67584 - 22496*w + 5144*w^2)/(9216*z^2) - 785/(36*(-8 + w)*z) - 
       3/(4*w^2*z) - 5/(4*w*z) + (34656 + 7500*w - 195*w^2)/(9216*z) + 
       512/(3*(w + z)^3) + 2048/(3*(-8 + w)*(w + z)^3) + 
       2048/(3*(-8 + z)*(w + z)^3) + 3472/(9*(-8 + w)*(w + z)^2) + 
       (892928 - 4608*w - 8640*w^2)/(9216*(w + z)^2) + 
       272/((-8 + z)*(w + z)^2) + (-101376 - 1728*w)/(9216*(w + z)) - 
       215/(9*(-8 + w)*(w + z)) - 263/(3*(-8 + z)*(w + z)) - 2/(z*(w + z)) + 
       3/(2*w*(4 + w + z)) - 12/(z^2*(4 + w + z)) - 15/(2*z*(4 + w + z)) + 
       (-2304 + 1152*z)/(9216*w^2))*J[5, 0, w] + 
     (191/384 + (-32480 - 17664*z)/(9216*w) + 55/(12*w*(-8 + z)) + 
       (8704 - 972*w + 59*w^2)/(9216*(-8 + z)) + 110/(3*(-8 + w)*z^2) + 
       (83712 - 32480*w - 17664*w^2)/(9216*z^2) - 104/(9*(-8 + w)*z) + 
       (84608 + 5556*w - 59*w^2)/(9216*z) + 256/(9*(-8 + w)*(w + z)^2) - 
       256/(9*(-8 + z)*(w + z)^2) + 172/(9*(-8 + w)*(w + z)) + 
       (3*w)/(16*(w + z)) - 140/(9*(-8 + z)*(w + z)) + 9/(2*w*(4 + w + z)) - 
       18/(z^2*(4 + w + z)) - 15/(2*z*(4 + w + z)) + 
       (-7776 + 472*z)/(9216*(-8 + w)))*J[5, 0, y] + 
     (41/128 + 1/(4*w^2) + 37/(12*w*(-8 + z)) + (-6580 + 447*w - 17*w^2)/
        (1152*(-8 + z)) + (-864 - 288*w + 144*w^2)/(1152*z^3) + 
       12/((-8 + w)*z^2) + (2016 - 3216*w - 159*w^2)/(1152*z^2) + 
       41/(4*(-8 + w)*z) + 3/(4*w^2*z) + 5/(4*w*z) + (5908 - 663*w + 17*w^2)/
        (1152*z) - 512/(3*(w + z)^3) - 2048/(3*(-8 + w)*(w + z)^3) - 
       2048/(3*(-8 + z)*(w + z)^3) - 1072/(3*(-8 + w)*(w + z)^2) + 
       (-111616 - 576*w + 1080*w^2)/(1152*(w + z)^2) - 
       2704/(9*(-8 + z)*(w + z)^2) + (12672 - 1296*w)/(1152*(w + z)) + 
       43/((-8 + w)*(w + z)) + 649/(9*(-8 + z)*(w + z)) + 2/(z*(w + z)) + 
       3/(w*(4 + w + z)) - 6/(z^2*(4 + w + z)) - 6/(z*(4 + w + z)) + 
       (-4548 + 195*z)/(1152*(-8 + w)) + (-2812 + 643*z)/(1152*w))*
      J[5, 0, z] + (-7/32 - 3/(16*w^2) + (-360 - 24*z)/(768*w) + 
       (384 - 16*z)/(768*(-8 + w)) + (576 - 60*w + 3*w^2)/(768*(-8 + z)) + 
       (3*w)/(16*z^3) + 8/((-8 + w)*z^2) + (1104 - 256*w - 8*w^2)/(768*z^2) - 
       16/(3*(-8 + w)*z) + 9/(16*w*z) + (504 + 180*w - 3*w^2)/(768*z) + 
       64/(w + z)^3 + 256/((-8 + w)*(w + z)^3) + 256/((-8 + z)*(w + z)^3) + 
       28/(3*(w + z)^2) + 128/(3*(-8 + w)*(w + z)^2) - 
       1/(3*(-8 + w)*(w + z)) + (-432 + 192*w)/(768*(w + z)) - 
       7/((-8 + z)*(w + z)) + 1/(2*w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       5/(2*z*(4 + w + z)))*J[5, 1, w] + (-3/8 + (-952 - 336*z)/(768*w) + 
       1/(w*(-8 + z)) + (32 - 12*w + w^2)/(768*(-8 + z)) + 8/((-8 + w)*z^2) + 
       (1920 - 952*w - 336*w^2)/(768*z^2) - 7/(3*(-8 + w)*z) + 
       (1024 - 276*w - w^2)/(768*z) + 32/(3*(-8 + w)*(w + z)^2) - 
       32/(3*(-8 + z)*(w + z)^2) + 8/(3*(-8 + w)*(w + z)) - 
       4/(3*(-8 + z)*(w + z)) + 3/(2*w*(4 + w + z)) - 6/(z^2*(4 + w + z)) - 
       3/(2*z*(4 + w + z)) + (-96 + 8*z)/(768*(-8 + w)))*J[5, 1, y] + 
     (5/32 + 3/(16*w^2) + (-128 - 4*z)/(384*w) + 1/(w*(-8 + z)) + 
       (-272 + 24*w - w^2)/(384*(-8 + z)) - (3*w)/(16*z^3) + 
       (408 - 180*w - 12*w^2)/(384*z^2) + 3/((-8 + w)*z) - 9/(16*w*z) + 
       (596 - 108*w + w^2)/(384*z) - 64/(w + z)^3 - 
       256/((-8 + w)*(w + z)^3) - 256/((-8 + z)*(w + z)^3) - 
       28/(3*(w + z)^2) - 32/((-8 + w)*(w + z)^2) - 
       32/(3*(-8 + z)*(w + z)^2) + 3/((-8 + w)*(w + z)) + 
       (216 + 96*w)/(384*(w + z)) + 17/(3*(-8 + z)*(w + z)) + 
       1/(w*(4 + w + z)) - 2/(z^2*(4 + w + z)) - 2/(z*(4 + w + z)) + 
       (-240 + 12*z)/(384*(-8 + w)))*J[5, 1, z] + 
     (1/(32*w) + w/(4*z^2) - 7/(32*z) + 5/(16*(w + z)))*J[5, 2, w] + 
     (-1/8 + (-5 - 8*z)/(32*w) + (-5*w - 8*w^2)/(32*z^2) - w/(8*z))*
      J[5, 2, y] + (1/(4*w) + w/(32*z^2) + 3/(32*z) - 5/(16*(w + z)))*
      J[5, 2, z] + ((-2*(26*w + 11*w^2))/(9*z) - (2*(26 + 22*w + 11*z))/9)*
      J[6, -1, y] + ((-5 - 4*w - 2*z)/3 + (-5*w - 2*w^2)/(3*z))*J[6, 0, y] + 
     (-113/48 + (-276 - 109*z)/(144*w) + (432 - 276*w - 109*w^2)/(144*z^2) + 
       (-168 - 339*w)/(144*z) + 3/(w*(4 + w + z)) - 12/(z^2*(4 + w + z)) - 
       5/(z*(4 + w + z)))*J[7, -1, y] + (-11/16 + (-24 + z)/(48*w) + 
       (48 - 24*w + w^2)/(48*z^2) + (-24 - 33*w)/(48*z) + 1/(w*(4 + w + z)) - 
       4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)))*J[7, 0, y] + 
     (1/8 + (2*w + 2*w^2)/(8*z^2) + w/(8*z) + (2 + 2*z)/(8*w))*J[7, 1, y] + 
     (85/288 + (2304 - 432*z)/(2304*w) - 2/(w*(-8 + z)) + 
       (-18912 + 1324*w + 7*w^2 - 6*w^3)/(2304*(-8 + z)) + 
       (-2304 - 2304*w - 192*w^2 + 384*w^3)/(2304*z^3) - 8/(3*(-8 + w)*z^2) + 
       (-20736 + 10592*w - 2832*w^2 + 48*w^3)/(2304*z^2) + 
       203/(9*(-8 + w)*z) + 1/(w^2*z) + 11/(3*w*z) + 
       (-7648 - 6204*w - 7*w^2 + 6*w^3)/(2304*z) - z/(6*w^2) - 
       2048/(9*(w + z)^3) - 8192/(9*(-8 + w)*(w + z)^3) - 
       8192/(9*(-8 + z)*(w + z)^3) - 3776/(9*(-8 + w)*(w + z)^2) + 
       (-319488 + 4608*w + 2880*w^2)/(2304*(w + z)^2) - 
       1600/(3*(-8 + z)*(w + z)^2) + 212/(9*(-8 + w)*(w + z)) + 
       (17408 + 9216*w)/(2304*(w + z)) + 1052/(9*(-8 + z)*(w + z)) + 
       8/(3*z*(w + z)) + 24/(z^2*(4 + w + z)) + 12/(z*(4 + w + z)) + 
       (-8960 + 432*z)/(2304*(-8 + w)))*J[8, 0, w] + 
     (67/96 + (7776 - 472*z)/(2304*(-8 + w)) - 55/(3*w*(-8 + z)) + 
       (-8704 + 972*w - 59*w^2)/(2304*(-8 + z)) - 440/(3*(-8 + w)*z^2) + 
       (-83712 + 40928*w + 11088*w^2)/(2304*z^2) + 416/(9*(-8 + w)*z) + 
       (-48512 + 636*w + 59*w^2)/(2304*z) - 1024/(9*(-8 + w)*(w + z)^2) + 
       1024/(9*(-8 + z)*(w + z)^2) - 688/(9*(-8 + w)*(w + z)) - 
       w/(4*(w + z)) + 560/(9*(-8 + z)*(w + z)) - 18/(w*(4 + w + z)) + 
       72/(z^2*(4 + w + z)) + 30/(z*(4 + w + z)) + (40928 + 11088*z)/
        (2304*w))*J[8, 0, y] + (-305/144 - 1/(3*w*(-8 + z)) + 
       (6640 - 560*w + 27*w^2)/(1152*(-8 + z)) + (1152 - 192*w^2)/
        (1152*z^3) - 16/((-8 + w)*z^2) + (1920 + 1152*w - 216*w^2)/
        (1152*z^2) - 89/(3*(-8 + w)*z) - 1/(w^2*z) - 8/(3*w*z) + 
       (-11216 + 900*w - 27*w^2)/(1152*z) + 2048/(9*(w + z)^3) + 
       8192/(9*(-8 + w)*(w + z)^3) + 8192/(9*(-8 + z)*(w + z)^3) + 
       5824/(9*(-8 + w)*(w + z)^2) + (159744 + 2304*w - 1440*w^2)/
        (1152*(w + z)^2) + 2752/(9*(-8 + z)*(w + z)^2) - 
       36/((-8 + w)*(w + z)) + (-8704 + 6048*w)/(1152*(w + z)) - 
       76/((-8 + z)*(w + z)) - 8/(3*z*(w + z)) - 6/(w*(4 + w + z)) + 
       6/(z*(4 + w + z)) + (5296 + 28*z - 24*z^2)/(1152*(-8 + w)) + 
       (5296 - 1416*z + 24*z^2)/(1152*w) + (-1152 - 96*z + 192*z^2)/
        (1152*w^2))*J[8, 0, z] + (-1/24 - 1/(3*(-8 + w)) + 1/(4*w^2) + 
       1/(4*w) + (-192 + 20*w - w^2)/(192*(-8 + z)) + 
       (-48*w - 48*w^2)/(192*z^3) - 32/((-8 + w)*z^2) + 
       (-1008 + 280*w)/(192*z^2) + 40/(3*(-8 + w)*z) - 3/(4*w*z) + 
       (-248 - 108*w + w^2)/(192*z) - 256/(3*(w + z)^3) - 
       1024/(3*(-8 + w)*(w + z)^3) - 1024/(3*(-8 + z)*(w + z)^3) - 
       16/(w + z)^2 - 256/(3*(-8 + w)*(w + z)^2) - 20/(3*(-8 + w)*(w + z)) + 
       (16 + 96*w)/(192*(w + z)) + 28/(3*(-8 + z)*(w + z)) + 
       8/(z^2*(4 + w + z)) + 4/(z*(4 + w + z)))*J[8, 1, w] + 
     (9/8 + (96 - 8*z)/(192*(-8 + w)) - 4/(w*(-8 + z)) + 
       (-32 + 12*w - w^2)/(192*(-8 + z)) - 32/((-8 + w)*z^2) + 
       (-1920 + 904*w + 216*w^2)/(192*z^2) + 28/(3*(-8 + w)*z) + 
       (-640 + 204*w + w^2)/(192*z) - 128/(3*(-8 + w)*(w + z)^2) + 
       128/(3*(-8 + z)*(w + z)^2) - 32/(3*(-8 + w)*(w + z)) + 
       16/(3*(-8 + z)*(w + z)) - 6/(w*(4 + w + z)) + 24/(z^2*(4 + w + z)) + 
       6/(z*(4 + w + z)) + (904 + 216*z)/(192*w))*J[8, 1, y] + 
     (-11/24 + 35/(24*w) + (-6 - 6*z)/(24*w^2) + (20 - z)/(24*(-8 + w)) + 
       (20 - w)/(24*(-8 + z)) - 4/(w*(-8 + z)) + w/(4*z^3) + 
       (-18 + 6*w)/(24*z^2) - 73/(24*z) - 4/((-8 + w)*z) + 3/(4*w*z) + 
       256/(3*(w + z)^3) + 1024/(3*(-8 + w)*(w + z)^3) + 
       1024/(3*(-8 + z)*(w + z)^3) + 16/(w + z)^2 + 
       128/(3*(-8 + w)*(w + z)^2) + 128/(3*(-8 + z)*(w + z)^2) - 
       4/((-8 + w)*(w + z)) + (-2 + 12*w)/(24*(w + z)) - 
       4/((-8 + z)*(w + z)) - 2/(w*(4 + w + z)) + 2/(z*(4 + w + z)))*
      J[8, 1, z] + ((-5*w)/(8*z^2) + 5/(8*z) - 3/(4*(w + z)))*J[8, 2, w] + 
     (1/4 + (-w + 4*w^2)/(8*z^2) + w/(4*z) + (-1 + 4*z)/(8*w))*J[8, 2, y] + 
     (-5/(8*w) - 1/(8*z) + 3/(4*(w + z)))*J[8, 2, z] + 
     (-5/4 + (-656 - 88*z)/(192*w) + (96 - 8*z)/(192*(-8 + w)) - 
       4/(w*(-8 + z)) + (-32 + 12*w - w^2)/(192*(-8 + z)) - 
       32/((-8 + w)*z^2) + (-656*w - 88*w^2)/(192*z^2) + 28/(3*(-8 + w)*z) + 
       (224 - 252*w + w^2)/(192*z) - 128/(3*(-8 + w)*(w + z)^2) + 
       128/(3*(-8 + z)*(w + z)^2) - 32/(3*(-8 + w)*(w + z)) + 
       16/(3*(-8 + z)*(w + z)) + 4/(w*(4 + w + z)) - 16/(z^2*(4 + w + z)) - 
       4/(z*(4 + w + z)))*J[9, 0, y] + (1/(4*w) + w/(4*z^2))*J[9, 1, y] + 
     ((-44*w^2 + 11*w^3)/(24*z^2) + (-180*w + 56*w^2)/(24*z) + 
       (-180 + 90*w + 56*z)/24 + (-44*z + 11*z^2)/(24*w))*J[10, -1, y] + 
     (1/(4*w) + w/(4*z^2))*J[11, 0, y] + (-11/8 + (18 - 41*z)/(72*w) + 
       (18*w - 41*w^2)/(72*z^2) + (60 - 99*w)/(72*z))*J[12, -1, y] + 
     (-1/4 - w^2/(6*z^2) + (12 - 3*w)/(12*z) - z/(6*w))*J[12, 0, y] + 
     (1 + (4 + w)/z)*J[13, 0, y] + (9/8 + (-12 - 20*z)/(24*w) + 
       (-24 - 12*w - 20*w^2)/(24*z^2) + (24 + 27*w)/(24*z) - w/(w + z) - 
       1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*
      J[14, 0, y] + ((-17 - 2*w - 13*z)/6 + (24 - 17*w - 13*w^2)/(6*z) - 
       16/(z*(4 + w + z)))*J[15, -1, y] + 
     ((-12 - 2*w - 7*z)/8 + (16 - 12*w - 7*w^2)/(8*z) - 8/(z*(4 + w + z)))*
      J[15, 0, y] + ((-1 - w - z)/2 + (-w - w^2)/(2*z))*J[15, 1, y] + 
     (-1 + (-1 - w)/z + w/(w + z))*J[16, 0, y] + (1/(8*w) + w/(8*z^2))*
      J[17, 0, y] + ((4 + 2*w^2)/(2*z^2) + (2*w + w^2)/(2*z) + z/w + 
       (2 + w + z)/2 + 2/(w*(4 + w + z)) - 8/(z^2*(4 + w + z)) - 
       2/(z*(4 + w + z)))*J[18, 0, y] + (-1/8 + (-10 - 2*z)/(24*w) + 
       (-10*w - 2*w^2)/(24*z^2) + (16 - 3*w)/(24*z))*J[19, 0, y] + 
     ((64*w + 12*w^2 - w^3)/(12*z^2) + (-64 - w^2)/(12*z) - z/12 + 
       (64 + 12*z - z^2)/(12*w))*J[20, 0, y] + 
     ((-85760 + 18192*w - 1984*z)/3456 - 2672/(9*w*(-8 + z)) + 
       (120576 - 2336*w + 1492*w^2 - 187*w^3)/(3456*(-8 + z)) - 
       21376/(9*(-8 + w)*z^2) + (-1026048 - 258304*w - 53984*w^2 + 6072*w^3)/
        (3456*z^2) + 10864/(27*(-8 + w)*z) + 
       (227072 + 32736*w + 108*w^2 + 187*w^3)/(3456*z) - 832/(27*(w + z)) - 
       3328/(27*(-8 + w)*(w + z)) + 3328/(27*(-8 + z)*(w + z)) + 
       (-18688 + 11936*z - 1496*z^2)/(3456*(-8 + w)) + 
       (1792 + 31840*z - 1496*z^2)/(3456*w))*J[22, -2, y, w, z] + 
     (-2672/(9*w*(-8 + z)) + (120576 - 2336*w + 1492*w^2 - 187*w^3)/
        (3456*(-8 + z)) - 21376/(9*(-8 + w)*z^2) + 
       (-1026048 + 1792*w + 31840*w^2 - 1496*w^3)/(3456*z^2) + 
       10864/(27*(-8 + w)*z) + (120576 - 83424*w - 3476*w^2 + 187*w^3)/
        (3456*z) + 832/(27*(w + z)) - 3328/(27*(-8 + w)*(w + z)) + 
       3328/(27*(-8 + z)*(w + z)) + (30400 + 18192*w + 1600*z)/3456 + 
       (-18688 + 11936*z - 1496*z^2)/(3456*(-8 + w)) + 
       (-258304 - 53984*z + 6072*z^2)/(3456*w))*J[22, -2, y, z, w] + 
     ((-21184 + 3840*w - 512*z)/4608 - 220/(3*w*(-8 + z)) + 
       (31488 - 928*w + 500*w^2 - 59*w^3)/(4608*(-8 + z)) - 
       1760/(3*(-8 + w)*z^2) + (-337920 - 90368*w - 14368*w^2 + 1416*w^3)/
        (4608*z^2) + 1004/(9*(-8 + w)*z) + (97024 + 13920*w - 756*w^2 + 
         59*w^3)/(4608*z) - 128/(9*(w + z)) - 512/(9*(-8 + w)*(w + z)) + 
       512/(9*(-8 + z)*(w + z)) + (-7424 + 4000*z - 472*z^2)/
        (4608*(-8 + w)) + (5888 + 9824*z - 472*z^2)/(4608*w))*
      J[22, -1, y, w, z] + ((12992 + 3840*w - 256*z)/4608 - 
       220/(3*w*(-8 + z)) + (31488 - 928*w + 500*w^2 - 59*w^3)/
        (4608*(-8 + z)) - 1760/(3*(-8 + w)*z^2) + 
       (-337920 + 5888*w + 9824*w^2 - 472*w^3)/(4608*z^2) + 
       1004/(9*(-8 + w)*z) + (31488 - 20256*w - 1012*w^2 + 59*w^3)/(4608*z) + 
       128/(9*(w + z)) - 512/(9*(-8 + w)*(w + z)) + 
       512/(9*(-8 + z)*(w + z)) + (-7424 + 4000*z - 472*z^2)/
        (4608*(-8 + w)) + (-90368 - 14368*z + 1416*z^2)/(4608*w))*
      J[22, -1, y, z, w] + ((64 - 16*z)/384 - 16/(w*(-8 + z)) + 
       (64*w + 4*w^2 - w^3)/(384*(-8 + z)) - 128/((-8 + w)*z^2) + 
       (-6144 - 1792*w - 224*w^2 + 24*w^3)/(384*z^2) + 64/(3*(-8 + w)*z) + 
       (2048 + 12*w^2 + w^3)/(384*z) - 16/(3*(w + z)) - 
       64/(3*(-8 + w)*(w + z)) + 64/(3*(-8 + z)*(w + z)) + 
       (512 + 32*z - 8*z^2)/(384*(-8 + w)) + (256 + 160*z - 8*z^2)/(384*w))*
      J[22, 0, y, w, z] + (-16/(w*(-8 + z)) + (64*w + 4*w^2 - w^3)/
        (384*(-8 + z)) - 128/((-8 + w)*z^2) + 
       (-6144 + 256*w + 160*w^2 - 8*w^3)/(384*z^2) + 64/(3*(-8 + w)*z) + 
       (-20*w^2 + w^3)/(384*z) + 16/(3*(w + z)) - 64/(3*(-8 + w)*(w + z)) + 
       64/(3*(-8 + z)*(w + z)) + (64 + 16*z)/384 + (512 + 32*z - 8*z^2)/
        (384*(-8 + w)) + (-1792 - 224*z + 24*z^2)/(384*w))*
      J[22, 0, y, z, w] + (131/192 + 440/(3*(-8 + w)*z^2) + 
       (12288 + 496*w + 59*w^2)/(576*z^2) - 416/(9*(-8 + w)*z) + 
       (-1872 + 357*w)/(576*z) + 128/(9*(w + z)^2) + 
       1024/(9*(-8 + w)*(w + z)^2) + (4992 - 72*w)/(576*(w + z)) + 
       688/(9*(-8 + w)*(w + z)) - 3/(w*(4 + w + z)) - 12/(z^2*(4 + w + z)) - 
       3/(z*(4 + w + z)) + (-1944 + 118*z)/(576*(-8 + w)) + 
       (2424 + 177*z)/(576*w))*J[23, -1, y, w, z] + 
     (119/192 + 55/(3*w*(-8 + z)) + (8704 - 972*w + 59*w^2)/(2304*(-8 + z)) + 
       (-6912 + 9696*w + 708*w^2)/(2304*z^2) + (3776 + 2544*w - 59*w^2)/
        (2304*z) - 128/(9*(w + z)^2) - 1024/(9*(-8 + z)*(w + z)^2) + 
       (-19968 - 288*w)/(2304*(w + z)) - 560/(9*(-8 + z)*(w + z)) + 
       3/(w*(4 + w + z)) + 12/(z^2*(4 + w + z)) + 3/(z*(4 + w + z)) + 
       (1984 + 236*z)/(2304*w))*J[23, -1, y, z, w] + 
     (1/2 + 32/((-8 + w)*z^2) + (240 + 5*w + w^2)/(48*z^2) - 
       28/(3*(-8 + w)*z) + (-24 + 6*w)/(48*z) + 16/(3*(w + z)^2) + 
       128/(3*(-8 + w)*(w + z)^2) + (w + z)^(-1) + 32/(3*(-8 + w)*(w + z)) - 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)) + 
       (-24 + 2*z)/(48*(-8 + w)) + (45 + 3*z)/(48*w))*J[23, 0, y, w, z] + 
     (1/8 + 4/(w*(-8 + z)) + (32 - 12*w + w^2)/(192*(-8 + z)) + 
       (-192 + 180*w + 12*w^2)/(192*z^2) + (64 + 108*w - w^2)/(192*z) - 
       16/(3*(w + z)^2) - 128/(3*(-8 + z)*(w + z)^2) - (w + z)^(-1) - 
       16/(3*(-8 + z)*(w + z)) + 1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)) + (20 + 4*z)/(192*w))*J[23, 0, y, z, w] + 
     (-1/16*1/w - w/(16*z^2))*J[23, 1, y, w, z] + (-1/16*1/w - w/(16*z^2))*
      J[23, 1, y, z, w] + (-5/4 - 8/(w*(-8 + z)) + (-32 + 12*w - w^2)/
        (96*(-8 + z)) + 64/((-8 + w)*z^2) + (672 + 104*w + 8*w^2)/(96*z^2) - 
       56/(3*(-8 + w)*z) + (-496 + w^2)/(96*z) + 64/(3*(w + z)^2) + 
       256/(3*(-8 + w)*(w + z)^2) + 256/(3*(-8 + z)*(w + z)^2) + 
       64/(3*(-8 + w)*(w + z)) + (192 + 240*w)/(96*(w + z)) + 
       32/(3*(-8 + z)*(w + z)) - 5/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       7/(z*(4 + w + z)) + (-96 + 8*z)/(96*(-8 + w)) + (328 + 60*z)/(96*w))*
      J[24, -1, y, w, z] + (1/8 + (96 - 8*z)/(96*(-8 + w)) + 8/(w*(-8 + z)) + 
       (32 - 12*w + w^2)/(96*(-8 + z)) - 64/((-8 + w)*z^2) + 
       (-1248 + 328*w + 60*w^2)/(96*z^2) + 56/(3*(-8 + w)*z) + 
       (-368 - 108*w - w^2)/(96*z) - 64/(3*(w + z)^2) - 
       256/(3*(-8 + w)*(w + z)^2) - 256/(3*(-8 + z)*(w + z)^2) - 
       64/(3*(-8 + w)*(w + z)) + (-192 + 240*w)/(96*(w + z)) - 
       32/(3*(-8 + z)*(w + z)) - 1/(w*(4 + w + z)) + 20/(z^2*(4 + w + z)) + 
       11/(z*(4 + w + z)) + (104 + 8*z)/(96*w))*J[24, -1, y, z, w] + 
     (-3/4 + z/(2*w) + (-2 + 2*w)/(4*(w + z)))*J[24, 0, y, w, z] + 
     (w^2/(2*z^2) + (-2 - 3*w)/(4*z) + (2 + 2*w)/(4*(w + z)))*
      J[24, 0, y, z, w] + ((204736 - 33600*w - 14688*z)/18432 + 
       55/(w*(-8 + z)) + (-94464 + 2784*w - 1500*w^2 + 177*w^3)/
        (18432*(-8 + z)) + 3080/(3*(-8 + w)*z^2) + 
       (2181120 + 401152*w + 9440*w^2 + 6024*w^3)/(18432*z^2) - 
       1757/(9*(-8 + w)*z) + (-367872 - 86560*w + 5244*w^2 - 177*w^3)/
        (18432*z) + (262144 - 180224*w)/(18432*(w + z)) + 
       896/(9*(-8 + w)*(w + z)) - 128/(3*(-8 + z)*(w + z)) + 
       2/(w*(4 + w + z)) + 40/(z^2*(4 + w + z)) + 18/(z*(4 + w + z)) + 
       (-15616 - 11936*z + 1416*z^2)/(18432*w) + (51968 - 28000*z + 3304*z^2)/
        (18432*(-8 + w)))*J[25, -1, y, w, z] + 
     (385/(3*w*(-8 + z)) + (-220416 + 6496*w - 3500*w^2 + 413*w^3)/
        (18432*(-8 + z)) + 440/((-8 + w)*z^2) + 
       (1050624 - 15616*w - 11936*w^2 + 1416*w^3)/(18432*z^2) - 
       251/(3*(-8 + w)*z) + (20224 + 198240*w - 11188*w^2 - 413*w^3)/
        (18432*z) + (-262144 - 180224*w)/(18432*(w + z)) + 
       128/(3*(-8 + w)*(w + z)) - 896/(9*(-8 + z)*(w + z)) - 
       10/(w*(4 + w + z)) - 8/(z^2*(4 + w + z)) + 6/(z*(4 + w + z)) + 
       (-83776 - 33600*w + 3744*z)/18432 + (22272 - 12000*z + 1416*z^2)/
        (18432*(-8 + w)) + (401152 + 9440*z + 6024*z^2)/(18432*w))*
      J[25, -1, y, z, w] + ((2432 - 480*w - 336*z)/1536 + 12/(w*(-8 + z)) + 
       (-192*w - 12*w^2 + 3*w^3)/(1536*(-8 + z)) + 224/((-8 + w)*z^2) + 
       (37632 + 8000*w + 160*w^2 + 24*w^3)/(1536*z^2) - 112/(3*(-8 + w)*z) + 
       (-7296 - 224*w + 60*w^2 - 3*w^3)/(1536*z) + (8192 - 2560*w)/
        (1536*(w + z)) + 112/(3*(-8 + w)*(w + z)) - 16/((-8 + z)*(w + z)) + 
       1/(2*w*(4 + w + z)) + 14/(z^2*(4 + w + z)) + 13/(2*z*(4 + w + z)) + 
       (-704 - 256*z + 24*z^2)/(1536*w) + (-3584 - 224*z + 56*z^2)/
        (1536*(-8 + w)))*J[25, 0, y, w, z] + 
     (28/(w*(-8 + z)) + (-448*w - 28*w^2 + 7*w^3)/(1536*(-8 + z)) + 
       96/((-8 + w)*z^2) + (19200 - 704*w - 256*w^2 + 24*w^3)/(1536*z^2) - 
       16/((-8 + w)*z) + (896 + 2880*w - 308*w^2 - 7*w^3)/(1536*z) + 
       (-8192 - 2560*w)/(1536*(w + z)) + 16/((-8 + w)*(w + z)) - 
       112/(3*(-8 + z)*(w + z)) - 7/(2*w*(4 + w + z)) - 2/(z^2*(4 + w + z)) + 
       5/(2*z*(4 + w + z)) + (-416 - 480*w + 48*z)/1536 + 
       (-1536 - 96*z + 24*z^2)/(1536*(-8 + w)) + (8000 + 160*z + 24*z^2)/
        (1536*w))*J[25, 0, y, z, w] + (3/8 + (-8 - w^2)/(16*z^2) + 
       (5*w)/(16*z) - z/(4*w) - w/(2*(w + z)) - 1/(2*w*(4 + w + z)) + 
       2/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)))*J[25, 1, y, w, z] + 
     (5/16 + (-8 - 4*w^2)/(16*z^2) + (3*w)/(8*z) - z/(16*w) - w/(2*(w + z)) - 
       1/(2*w*(4 + w + z)) + 2/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)))*
      J[25, 1, y, z, w] + ((-14 - 7*z)/(24*w) + (246 - 86*w + 17*w^2 + 4*w^3)/
        (24*z^2) - 1/(4*w*z) + (30 - 26*w + 4*w^2)/(24*z) + 
       (11*w)/(2*(w + z)) - 1/(2*w*(4 + w + z)) - 42/(z^2*(4 + w + z)) - 
       41/(2*z*(4 + w + z)) + (-139 + 27*w + 12*z)/24)*J[26, 0, y, w, z] + 
     ((-18 - 14*w - 7*w^2)/(24*z^2) - 1/(4*w*z) + (30 - 139*w + 12*w^2)/
        (24*z) + (11*w)/(2*(w + z)) + 21/(2*w*(4 + w + z)) + 
       2/(z^2*(4 + w + z)) - 19/(2*z*(4 + w + z)) + (-26 + 27*w + 4*z)/24 + 
       (-86 + 17*z + 4*z^2)/(24*w))*J[26, 0, y, z, w] + 
     (-3/4 + (4 + w^2)/(4*z^2) - w/(2*z) + z/(2*w) + w/(w + z) + 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 3/(z*(4 + w + z)))*
      J[26, 1, y, w, z] + (-1/2 + (4 + 2*w^2)/(4*z^2) - (3*w)/(4*z) + 
       z/(4*w) + w/(w + z) + 1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       3/(z*(4 + w + z)))*J[26, 1, y, z, w] + 
     ((1799 - 447*w - 123*z)/72 + (-3168 + 880*w - 271*w^2 - 95*w^3)/
        (72*z^2) + (-240 + 463*w + 49*w^2)/(72*z) - (34*w)/(w + z) + 
       4/(w*(4 + w + z)) + 176/(z^2*(4 + w + z)) + 84/(z*(4 + w + z)) + 
       (16 + 137*z)/(72*w))*J[27, 0, y, w, z] + 
     ((288 + 16*w + 137*w^2)/(72*z^2) + (-240 + 1799*w - 123*w^2)/(72*z) - 
       (34*w)/(w + z) - 44/(w*(4 + w + z)) - 16/(z^2*(4 + w + z)) + 
       36/(z*(4 + w + z)) + (463 - 447*w + 49*z)/72 + (880 - 271*z - 95*z^2)/
        (72*w))*J[27, 0, y, z, w] + ((163 - 39*w - 12*z)/24 + 
       (-360 + 98*w - 35*w^2 - 4*w^3)/(24*z^2) + (-36 + 41*w - w^2)/(24*z) - 
       (8*w)/(w + z) + 1/(w*(4 + w + z)) + 60/(z^2*(4 + w + z)) + 
       29/(z*(4 + w + z)) + (2 + 7*z)/(24*w))*J[27, 1, y, w, z] + 
     ((41 - 39*w - z)/24 + (24 + 2*w + 7*w^2)/(24*z^2) + 
       (-36 + 163*w - 12*w^2)/(24*z) - (8*w)/(w + z) - 15/(w*(4 + w + z)) - 
       4/(z^2*(4 + w + z)) + 13/(z*(4 + w + z)) + (98 - 35*z - 4*z^2)/(24*w))*
      J[27, 1, y, z, w] + (3/4 + (-4 - w^2)/(4*z^2) + w/(2*z) - z/(2*w) - 
       w/(w + z) - 1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       3/(z*(4 + w + z)))*J[27, 2, y, w, z] + 
     (1/2 + (-4 - 2*w^2)/(4*z^2) + (3*w)/(4*z) - z/(4*w) - w/(w + z) - 
       1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 3/(z*(4 + w + z)))*
      J[27, 2, y, z, w] + (1 + (-18 - 5*z)/(24*w) + (-42 + 12*w + 4*w^2)/
        (24*z^2) + 1/(2*z) - 1/(4*w*z) + 3/(2*w*(4 + w + z)) + 
       6/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)))*J[28, 0, y, w, z] + 
     ((30 - 18*w - 5*w^2)/(24*z^2) - 1/(4*w*z) + (12 + 24*w)/(24*z) - 
       3/(2*w*(4 + w + z)) - 6/(z^2*(4 + w + z)) - 3/(2*z*(4 + w + z)) + 
       (12 + 4*z)/(24*w))*J[28, 0, y, z, w] + (-1/4 + (-2 - 2*z)/(4*w))*
      J[28, 1, y, w, z] + ((-2*w - 2*w^2)/(4*z^2) - w/(4*z))*
      J[28, 1, y, z, w] + (-220/(3*w*(-8 + z)) + 
       (233728 - 18336*w + 2444*w^2 - 177*w^3)/(4608*(-8 + z)) + 
       1760/(3*(-8 + w)*z^2) + (337920 - 5888*w - 3296*w^2 + 1416*w^3)/
        (4608*z^2) - 2324/(9*(-8 + w)*z) + (-115968 - 18592*w - 1884*w^2 + 
         177*w^3)/(4608*z) + 8192/(9*(-8 + w)*(w + z)^2) + 
       (256*w)/(9*(w + z)^2) - 8192/(9*(-8 + z)*(w + z)^2) + 
       1664/(3*(-8 + w)*(w + z)) + (79872*w + 1152*w^2)/(4608*(w + z)) - 
       2944/(9*(-8 + z)*(w + z)) + (-26304 - 1680*w + 2320*z)/4608 + 
       (5888 + 9824*z - 472*z^2)/(4608*w) + (-131840 + 11552*z - 472*z^2)/
        (4608*(-8 + w)))*J[29, -2, y, w, z] + 
     (220/(3*w*(-8 + z)) + (170752 - 16480*w + 1444*w^2 - 59*w^3)/
        (4608*(-8 + z)) - 1760/(3*(-8 + w)*z^2) + 
       (-337920 + 5888*w + 9824*w^2 - 472*w^3)/(4608*z^2) - 
       316/(9*(-8 + w)*z) + (-52992 - 9824*w + 876*w^2 + 59*w^3)/(4608*z) + 
       8192/(9*(-8 + w)*(w + z)^2) + (256*w)/(9*(w + z)^2) - 
       8192/(9*(-8 + z)*(w + z)^2) + 3968/(9*(-8 + w)*(w + z)) + 
       (79872*w - 1152*w^2)/(4608*(w + z)) - 3968/(9*(-8 + z)*(w + z)) + 
       (-36928 - 528*w + 560*z)/4608 + (-146688 + 19552*z - 1416*z^2)/
        (4608*(-8 + w)) + (-5888 - 3296*z + 1416*z^2)/(4608*w))*
      J[29, -2, y, z, w] + (-16/(w*(-8 + z)) + (512 + 28*w^2 - 3*w^3)/
        (384*(-8 + z)) + 128/((-8 + w)*z^2) + 
       (6144 - 256*w - 16*w^2 + 24*w^3)/(384*z^2) - 160/(3*(-8 + w)*z) + 
       (-1536 - 320*w - 12*w^2 + 3*w^3)/(384*z) + 
       1024/(3*(-8 + w)*(w + z)^2) + (32*w)/(3*(w + z)^2) - 
       1024/(3*(-8 + z)*(w + z)^2) + 64/((-8 + w)*(w + z)) + (2*w)/(w + z) + 
       64/(3*(-8 + z)*(w + z)) + (-240 + 32*z)/384 + (-1024 + 160*z - 8*z^2)/
        (384*(-8 + w)) + (256 + 160*z - 8*z^2)/(384*w))*J[29, -1, y, w, z] + 
     (16/(w*(-8 + z)) + (512 - 128*w + 20*w^2 - w^3)/(384*(-8 + z)) - 
       128/((-8 + w)*z^2) + (-6144 + 256*w + 160*w^2 - 8*w^3)/(384*z^2) - 
       32/(3*(-8 + w)*z) + (-1536 - 112*w + 12*w^2 + w^3)/(384*z) + 
       1024/(3*(-8 + w)*(w + z)^2) + (32*w)/(3*(w + z)^2) - 
       1024/(3*(-8 + z)*(w + z)^2) + 64/(3*(-8 + w)*(w + z)) + 
       (2*w)/(w + z) - 64/(3*(-8 + z)*(w + z)) + (-320 + 16*z)/384 + 
       (224*z - 24*z^2)/(384*(-8 + w)) + (-256 - 16*z + 24*z^2)/(384*w))*
      J[29, -1, y, z, w] + (-1/8 - w^2/(8*z^2))*J[29, 0, y, w, z] + 
     (-1/8*w/z - z/(8*w))*J[29, 0, y, z, w] + (-1/8*1/w - w/(2*z^2))*
      J[30, 0, y, w, z] + (-1/2*1/w - w/(8*z^2))*J[30, 0, y, z, w] + 
     ((14528 - 66*w - 114*z)/2304 + 440/(3*(-8 + w)*z^2) + 
       (42240 + 2272*w - 472*w^2)/(2304*z^2) - 251/(9*(-8 + w)*z) + 
       (-352 + 888*w + 118*w^2)/(2304*z) + 32768/(9*(-8 + w)*(w + z)^3) + 
       (1048576 + 131072*w + 16384*w^2)/(2304*(w + z)^3) + 
       1536/((-8 + w)*(w + z)^2) + (442368 + 55296*w + 9216*w^2 - 720*w^3)/
        (2304*(w + z)^2) - 1328/(3*(-8 + w)*(w + z)) + 
       (-127488 - 25600*w - 168*w^2)/(2304*(w + z)) + 
       (-3008 - 756*z + 59*z^2)/(2304*w) + (81952 - 6276*z + 295*z^2)/
        (2304*(-8 + w)))*J[31, -1, y, w, z] + 
     ((18176 - 3776*z)/(18432*w) + 55/(3*w*(-8 + z)) + 
       (-1084160 + 81952*w - 6276*w^2 + 295*w^3)/(18432*(-8 + z)) + 
       (-24064*w - 6048*w^2 + 472*w^3)/(18432*z^2) + 
       (61440 + 34272*w + 5364*w^2 - 295*w^3)/(18432*z) + 
       (-8388608 + 1048576*w - 131072*w^2)/(18432*(w + z)^3) - 
       32768/(9*(-8 + z)*(w + z)^3) + (-3538944 + 573440*w - 73728*w^2 - 
         5760*w^3)/(18432*(w + z)^2) - 9728/(9*(-8 + z)*(w + z)^2) + 
       (1019904 - 131072*w + 12864*w^2)/(18432*(w + z)) + 
       1904/(3*(-8 + z)*(w + z)) + (7104 - 7632*w + 944*z)/18432)*
      J[31, -1, y, z, w] + (37/48 + 32/((-8 + w)*z^2) + 
       (768 + 32*w - 8*w^2)/(192*z^2) - 16/(3*(-8 + w)*z) + 
       (-32 + 2*w^2)/(192*z) + 4096/(3*(-8 + w)*(w + z)^3) + 
       (32768 + 4096*w + 512*w^2)/(192*(w + z)^3) + (3*w^2)/(8*(w + z)^2) - 
       32/((-8 + w)*(w + z)) + (-768 - 224*w - 12*w^2)/(192*(w + z)) + 
       (-64 - 12*z + z^2)/(192*w) + (704 - 84*z + 5*z^2)/(192*(-8 + w)))*
      J[31, 0, y, w, z] + ((256 - 64*z)/(1536*w) + 4/(w*(-8 + z)) + 
       (-7168 + 704*w - 84*w^2 + 5*w^3)/(1536*(-8 + z)) + 
       (-512*w - 96*w^2 + 8*w^3)/(1536*z^2) + (768 + 480*w + 84*w^2 - 5*w^3)/
        (1536*z) + (-262144 + 32768*w - 4096*w^2)/(1536*(w + z)^3) - 
       4096/(3*(-8 + z)*(w + z)^3) + (4096*w - 576*w^2)/(1536*(w + z)^2) + 
       512/(3*(-8 + z)*(w + z)^2) + (6144 - 1216*w + 96*w^2)/(1536*(w + z)) + 
       32/((-8 + z)*(w + z)) + (-96*w + 16*z)/1536)*J[31, 0, y, z, w] + 
     (1/16 - z/(16*(w + z)))*J[31, 1, y, w, z] + (1/16 - z/(16*(w + z)))*
      J[31, 1, y, z, w] + (64/((-8 + w)*z^2) + (816 + 68*w - 24*w^2)/
        (96*z^2) + (20 - 24*w)/(96*z) - 32/(3*(-8 + w)*z) + 1/(w*z) + 
       32/(3*(-8 + w)*(w + z)) + (48 + 12*z - 8*z^2)/(96*w^2) + 
       (76 + 4*z - z^2)/(96*w) + (-64 - 4*z + z^2)/(96*(-8 + w)))*
      J[32, 0, y, w, z] + (-1/4 + (544 - 192*z)/(768*w) + 8/(w*(-8 + z)) + 
       (-64*w - 4*w^2 + w^3)/(768*(-8 + z)) + (384*w + 96*w^2 - 64*w^3)/
        (768*z^3) + (768 + 608*w + 32*w^2 - 8*w^3)/(768*z^2) + 1/(2*w*z) + 
       (160 + 64*w + 4*w^2 - w^3)/(768*z) - 32/(3*(-8 + z)*(w + z)))*
      J[32, 0, y, z, w] + (1/(8*w) + (3*w)/(8*z^2) + 3/(8*z) + z/(8*w^2))*
      J[32, 1, y, w, z] + (3/(8*w) + w^2/(8*z^3) + w/(8*z^2) + 3/(8*z))*
      J[32, 1, y, z, w] + ((11656 + 174*w - 66*z)/2304 + 
       1400/(3*(-8 + w)*z^2) + (134400 + 15648*w + 480*w^2 - 144*w^3)/
        (2304*z^2) + 505/(9*(-8 + w)*z) + (20768 + 2528*w - 1166*w^2)/
        (2304*z) + (-327680 - 40960*w)/(2304*(w + z)^2) - 
       10240/(9*(-8 + w)*(w + z)^2) - 800/(3*(-8 + w)*(w + z)) + 
       (-76800 - 17408*w + 144*w^2)/(2304*(w + z)) + (-1152 - 284*z + 35*z^2)/
        (2304*w) + (34208 - 7172*z + 607*z^2)/(2304*(-8 + w)))*
      J[33, -1, y, w, z] + ((20224 + 2544*w - 9328*z)/18432 + 
       175/(3*w*(-8 + z)) + (-485120 + 34208*w - 7172*w^2 + 607*w^3)/
        (18432*(-8 + z)) + (-9216*w - 2272*w^2 + 280*w^3)/(18432*z^2) + 
       (36864 + 59040*w + 6644*w^2 - 607*w^3)/(18432*z) + 
       (2621440 - 327680*w)/(18432*(w + z)^2) + 
       10240/(9*(-8 + z)*(w + z)^2) + (614400 - 139264*w - 1152*w^2)/
        (18432*(w + z)) + 1120/(9*(-8 + z)*(w + z)) + 
       (125184 + 3840*z - 1152*z^2)/(18432*w))*J[33, -1, y, z, w] + 
     (23/48 + 32/((-8 + w)*z^2) + (768 + 72*w)/(192*z^2) + 
       32/(3*(-8 + w)*z) + (304 + 100*w - 10*w^2)/(192*z) + 
       (-4096 - 512*w)/(192*(w + z)^2) - 512/(3*(-8 + w)*(w + z)^2) + 
       (-384 - 136*w)/(192*(w + z)) - 16/((-8 + w)*(w + z)) + 
       (-24 - 4*z + z^2)/(192*w) + (64 - 52*z + 5*z^2)/(192*(-8 + w)))*
      J[33, 0, y, w, z] + (3/(8*w) + (800 - 80*z)/1536 + 4/(w*(-8 + z)) + 
       (-1024 + 64*w - 52*w^2 + 5*w^3)/(1536*(-8 + z)) + 
       (-192*w - 32*w^2 + 8*w^3)/(1536*z^2) + (384 + 672*w + 52*w^2 - 5*w^3)/
        (1536*z) + (32768 - 4096*w)/(1536*(w + z)^2) + 
       512/(3*(-8 + z)*(w + z)^2) + (3072 - 1088*w)/(1536*(w + z)) - 
       16/(3*(-8 + z)*(w + z)))*J[33, 0, y, z, w] + 
     (w*J[33, 1, y, w, z])/(16*z) + J[33, 1, y, z, w]/16 + 
     (-880/(3*(-8 + w)*z) + (-5280 - 308*w + 118*w^2)/(144*z) + 
       16384/(9*(-8 + w)*(w + z)^2) + (32768 + 4096*w)/(144*(w + z)^2) + 
       8960/(9*(-8 + w)*(w + z)) + (17920 + 2304*w - 36*w^2)/(144*(w + z)) + 
       (-1656 - 30*w + 15*z)/144 + (-8704 + 972*z - 59*z^2)/(144*(-8 + w)))*
      J[34, -1, y, w, z] + ((101120 - 8704*w + 972*w^2 - 59*w^3)/
        (1152*(-8 + z)) + (-4544*w - 852*w^2 + 59*w^3)/(1152*z) + 
       (-262144 + 32768*w)/(1152*(w + z)^2) - 16384/(9*(-8 + z)*(w + z)^2) + 
       (-143360 + 18432*w + 288*w^2)/(1152*(w + z)) - 
       768/((-8 + z)*(w + z)) + (-2464 - 528*w + 944*z)/1152)*
      J[34, -1, y, z, w] + (-5/4 - 64/((-8 + w)*z) + (-96 - 7*w + 2*w^2)/
        (12*z) + 2048/(3*(-8 + w)*(w + z)^2) + (1024 + 128*w)/
        (12*(w + z)^2) + 256/(3*(-8 + w)*(w + z)) + 
       (128 + 18*w)/(12*(w + z)) + (-32 + 12*z - z^2)/(12*(-8 + w)))*
      J[34, 0, y, w, z] + ((256 - 32*w + 12*w^2 - w^3)/(96*(-8 + z)) + 
       (-88*w - 12*w^2 + w^3)/(96*z) + (-8192 + 1024*w)/(96*(w + z)^2) - 
       2048/(3*(-8 + z)*(w + z)^2) + (-1024 + 144*w)/(96*(w + z)) + 
       (-56 + 16*z)/96)*J[34, 0, y, z, w] - (w*J[34, 1, y, w, z])/(4*z) - 
     J[34, 1, y, z, w]/4 + ((-2592 + 648*w - 114*w^2 + 161*w^3 + 59*w^4)/
        (72*z^2) + (-648 - 342*w - 250*w^2 + 65*w^3)/(72*z) + 
       (64*w)/(9*(w + z)) + 144/(z^2*(4 + w + z)) + 72/(z*(4 + w + z)) + 
       (12 + 87*w + 129*w^2 - 478*z + 123*w*z)/72)*J[35, -2, y, w, z] + 
     ((-648 + 12*w - 478*w^2)/(72*z) + (64*w)/(9*(w + z)) - 
       36/(w*(4 + w + z)) + 36/(z*(4 + w + z)) + 
       (-342 + 87*w + 123*w^2 - 250*z + 129*w*z + 65*z^2)/72 + 
       (648 - 114*z + 161*z^2 + 59*z^3)/(72*w))*J[35, -2, y, z, w] + 
     ((-288 + 72*w - 12*w^2 + 16*w^3 + 4*w^4)/(24*z^2) + 
       (-72 - 42*w - 17*w^2 + 7*w^3)/(24*z) + (8*w)/(3*(w + z)) + 
       48/(z^2*(4 + w + z)) + 24/(z*(4 + w + z)) + 
       (-6 + 15*w^2 - 53*z + 12*w*z)/24)*J[35, -1, y, w, z] + 
     ((-72 - 6*w - 53*w^2)/(24*z) + (8*w)/(3*(w + z)) - 12/(w*(4 + w + z)) + 
       12/(z*(4 + w + z)) + (-42 + 12*w^2 - 17*z + 15*w*z + 7*z^2)/24 + 
       (72 - 12*z + 16*z^2 + 4*z^3)/(24*w))*J[35, -1, y, z, w] + 
     (-1/2 - w/4 - z/2)*J[35, 0, y, w, z] + (-1/4*w + (-2*w - 2*w^2)/(4*z))*
      J[35, 0, y, z, w] + ((-27 - 15*w - 12*z)/24 + (-20*w - 17*w^2 - 4*w^3)/
        (24*z^2) + (44 - 6*w - 7*w^2)/(24*z) - 8/(3*(w + z)) + 
       (8 + 12*z)/(24*w))*J[36, -1, y, w, z] + 
     ((-6 - 15*w - 7*z)/24 + (8*w + 12*w^2)/(24*z^2) + 
       (-20 - 27*w - 12*w^2)/(24*z) + 8/(3*(w + z)) + 
       (-20 - 17*z - 4*z^2)/(24*w))*J[36, -1, y, z, w] + 
     (1/(2*w) + (4 + w^2)/(4*z^2) - 1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       1/(z*(4 + w + z)))*J[36, 0, y, w, z] + 
     ((-4 + 2*w)/(4*z^2) + z/(4*w) + 1/(w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*J[36, 0, y, z, w] + 
     ((864 - 216*w + 102*w^2 + 59*w^3)/(72*z^2) + (216 - 150*w + 18*w^2)/
        (72*z) - 48/(z^2*(4 + w + z)) - 24/(z*(4 + w + z)) + 
       (-12 + 117*w + 14*z)/72)*J[37, -2, y, w, z] + 
     ((216 - 12*w + 14*w^2)/(72*z) + 12/(w*(4 + w + z)) - 
       12/(z*(4 + w + z)) + (-150 + 117*w + 18*z)/72 + 
       (-216 + 102*z + 59*z^2)/(72*w))*J[37, -2, y, z, w] + 
     ((-6 + 12*w - 5*z)/24 + (96 - 24*w + 12*w^2 + 4*w^3)/(24*z^2) + 
       (24 - 18*w + 3*w^2)/(24*z) - 16/(z^2*(4 + w + z)) - 8/(z*(4 + w + z)))*
      J[37, -1, y, w, z] + ((24 - 6*w - 5*w^2)/(24*z) + 4/(w*(4 + w + z)) - 
       4/(z*(4 + w + z)) + (-18 + 12*w + 3*z)/24 + (-24 + 12*z + 4*z^2)/
        (24*w))*J[37, -1, y, z, w] + (-1/2 - w/4 - z/2)*J[37, 0, y, w, z] + 
     (-1/4*w + (-2*w - 2*w^2)/(4*z))*J[37, 0, y, z, w] + 
     (-1/2 + (24 - 18*w - 4*w^2)/(24*z^2) + (12 - 3*w)/(24*z) - 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)) + 
       (6 + 5*z)/(24*w))*J[38, -1, y, w, z] + 
     (-1/8 + (-18 - 4*z)/(24*w) + (-24 + 6*w + 5*w^2)/(24*z^2) + 
       (12 - 12*w)/(24*z) + 1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)))*J[38, -1, y, z, w] + (1/4 + (2 + 2*z)/(4*w))*
      J[38, 0, y, w, z] + ((2*w + 2*w^2)/(4*z^2) + w/(4*z))*
      J[38, 0, y, z, w] + (-63872/(9*(-8 + w)*z^2) + 
       (-766464 - 95808*w - 5656*w^2 + 1102*w^3)/(864*z^2) + 
       17936/(27*(-8 + w)*z) + (71744 + 4616*w - 20*w^2 + 177*w^3)/(864*z) + 
       32768/(9*(-8 + w)*(w + z)^2) + (393216 + 49152*w + 6144*w^2)/
        (864*(w + z)^2) + 40960/(27*(-8 + w)*(w + z)) + 
       (163840 + 29952*w + 3744*w^2 - 108*w^3)/(864*(w + z)) + 
       (-22392 - 2160*w - 9*w^2 + 488*z - 36*w*z)/864 + 
       (-119360 + 20632*z - 1810*z^2)/(864*(-8 + w)))*J[39, -2, y, w, z] + 
     (-7984/(9*w*(-8 + z)) + (942336 - 59680*w + 10316*w^2 - 905*w^3)/
        (3456*(-8 + z)) + (-29888*w - 8364*w^2 + 905*w^3)/(3456*z) + 
       (-1572864 + 196608*w - 24576*w^2)/(3456*(w + z)^2) - 
       32768/(9*(-8 + z)*(w + z)^2) + (-655360 + 144384*w - 14976*w^2 - 
         432*w^3)/(3456*(w + z)) - 28672/(27*(-8 + z)*(w + z)) + 
       (18464 + 6336*w + 288*w^2 - 80*z - 468*w*z + 708*z^2)/3456 + 
       (-383232 - 22624*z + 4408*z^2)/(3456*w))*J[39, -2, y, z, w] + 
     ((-828 - 108*w - 8*z)/288 - 5056/(3*(-8 + w)*z^2) + 
       (-60672 - 7584*w - 380*w^2 + 83*w^3)/(288*z^2) + 1624/(9*(-8 + w)*z) + 
       (6496 + 220*w + 8*w^2 + 12*w^3)/(288*z) + 
       4096/(3*(-8 + w)*(w + z)^2) + (49152 + 6144*w + 768*w^2)/
        (288*(w + z)^2) - 256/(9*(-8 + w)*(w + z)) + 
       (-1024 + 1152*w + 144*w^2)/(288*(w + z)) + (-928 + 1172*z - 131*z^2)/
        (288*(-8 + w)))*J[39, -1, y, w, z] + 
     (-632/(3*w*(-8 + z)) + (43776 - 928*w + 1172*w^2 - 131*w^3)/
        (2304*(-8 + z)) + (-5696*w - 1236*w^2 + 131*w^3)/(2304*z) + 
       (-393216 + 49152*w - 6144*w^2)/(2304*(w + z)^2) - 
       4096/(3*(-8 + z)*(w + z)^2) + (8192 + 15360*w - 1152*w^2)/
        (2304*(w + z)) + 1792/(9*(-8 + z)*(w + z)) + 
       (1760 + 288*w + 64*z + 96*z^2)/2304 + (-60672 - 3040*z + 664*z^2)/
        (2304*w))*J[39, -1, y, z, w] + 
     (-256/((-8 + w)*z^2) + (-768 - 96*w - 4*w^2 + w^3)/(24*z^2) + 
       128/(3*(-8 + w)*z) + (128 + 8*w + w^2)/(24*z) - z/24 - 
       16/(3*(w + z)) - 128/(3*(-8 + w)*(w + z)) + (64 + 4*z - z^2)/
        (24*(-8 + w)))*J[39, 0, y, w, z] + 
     (-32/(w*(-8 + z)) + (64*w + 4*w^2 - w^3)/(192*(-8 + z)) + 
       (-64*w - 12*w^2 + w^3)/(192*z) + 16/(3*(w + z)) + 
       128/(3*(-8 + z)*(w + z)) + (64 + 8*z)/192 + (-768 - 32*z + 8*z^2)/
        (192*w))*J[39, 0, y, z, w] + ((207 - 6*z)/288 - 256/((-8 + w)*z^2) + 
       (-9216 - 1612*w - 131*w^2 + 18*w^3)/(288*z^2) + 296/(3*(-8 + w)*z) + 
       (3664 + 153*w - 12*w^2)/(288*z) + (-21504 - 2304*w)/(288*(w + z)^2) - 
       1792/(3*(-8 + w)*(w + z)^2) + (-5312 - 432*w)/(288*(w + z)) - 
       352/(3*(-8 + w)*(w + z)) + (580 + 143*z - 9*z^2)/(288*w) + 
       (1440 - 204*z + 9*z^2)/(288*(-8 + w)))*J[40, -1, y, w, z] + 
     ((1224 - 96*z)/2304 - 32/(w*(-8 + z)) + 
       (-5376 + 1440*w - 204*w^2 + 9*w^3)/(2304*(-8 + z)) + 
       (4640*w + 1144*w^2 - 72*w^3)/(2304*z^2) + 
       (-7808 + 216*w + 156*w^2 - 9*w^3)/(2304*z) + (172032 - 18432*w)/
        (2304*(w + z)^2) + 1792/(3*(-8 + z)*(w + z)^2) + 
       (42496 - 3456*w)/(2304*(w + z)) + 128/(3*(-8 + z)*(w + z)) + 
       (-12896 - 1048*z + 144*z^2)/(2304*w))*J[40, -1, y, z, w] + 
     ((-8*w - w^2)/(24*z^2) + 1/(3*z) + (2 + z)/(24*w) - 2/(3*(w + z)))*
      J[40, 0, y, w, z] + ((-8 - z)/(24*w) + (2*w + w^2)/(24*z^2) - 1/(3*z) + 
       2/(3*(w + z)))*J[40, 0, y, z, w] + 
     (171008/(9*(-8 + w)*z^2) + (1026048 + 128256*w + 7904*w^2 - 1496*w^3)/
        (432*z^2) - 151040/(27*(-8 + w)*z) + (-302080 - 42560*w - 4464*w^2 + 
         374*w^3)/(432*z) + 53248/(27*(-8 + w)*(w + z)) + 
       (106496 + 13312*w)/(432*(w + z)) + (22208 + 3608*w + 248*w^2 - 
         1624*z - 248*z^2)/432 + (8128*z + 2484*z^2 - 187*z^3)/(432*w) + 
       (139264 - 14272*z + 2988*z^2 - 187*z^3)/(432*(-8 + w)))*
      J[41, -2, y, w, z] + (21376/(9*w*(-8 + z)) + 
       (-1564672 + 139264*w - 14272*w^2 + 2988*w^3 - 187*w^4)/
        (3456*(-8 + z)) + (65024*w^2 + 19872*w^3 - 1496*w^4)/(3456*z^2) + 
       (38400*w + 1280*w^2 - 4972*w^3 + 187*w^4)/(3456*z) + 
       (-851968 + 106496*w)/(3456*(w + z)) - 53248/(27*(-8 + z)*(w + z)) + 
       (1026048 + 63232*z - 11968*z^2)/(3456*w) + 
       (-340480 + 28864*w - 35712*z + 1984*w*z + 2992*z^2)/3456)*
      J[41, -2, y, z, w] + (14080/(3*(-8 + w)*z^2) + 
       (337920 + 42240*w + 2272*w^2 - 472*w^3)/(576*z^2) - 
       13312/(9*(-8 + w)*z) + (-106496 - 14272*w - 1296*w^2 + 118*w^3)/
        (576*z) + 8192/(9*(-8 + w)*(w + z)) + (65536 + 8192*w)/
        (576*(w + z)) + (5824 + 1240*w + 64*w^2 - 728*z - 64*z^2)/576 + 
       (3008*z + 756*z^2 - 59*z^3)/(576*w) + 
       (38912 - 4928*z + 972*z^2 - 59*z^3)/(576*(-8 + w)))*
      J[41, -1, y, w, z] + (1760/(3*w*(-8 + z)) + 
       (-327680 + 38912*w - 4928*w^2 + 972*w^3 - 59*w^4)/(4608*(-8 + z)) + 
       (24064*w^2 + 6048*w^3 - 472*w^4)/(4608*z^2) + 
       (7680*w - 896*w^2 - 1484*w^3 + 59*w^4)/(4608*z) + 
       (-524288 + 65536*w)/(4608*(w + z)) - 8192/(9*(-8 + z)*(w + z)) + 
       (337920 + 18176*z - 3776*z^2)/(4608*w) + 
       (-114176 + 9920*w - 10368*z + 512*w*z + 944*z^2)/4608)*
      J[41, -1, y, z, w] + (1024/((-8 + w)*z^2) + 
       (6144 + 768*w + 32*w^2 - 8*w^3)/(48*z^2) - 896/(3*(-8 + w)*z) + 
       (-1792 - 224*w - 24*w^2 + 2*w^3)/(48*z) + 1024/(3*(-8 + w)*(w + z)) + 
       (2048 + 256*w)/(48*(w + z)) + (-64 + 8*w + 2*w^2 + 8*z - 2*z^2)/48 + 
       (-512 + 32*z + 12*z^2 - z^3)/(48*(-8 + w)) + (64*z + 12*z^2 - z^3)/
        (48*w))*J[41, 0, y, w, z] + 
     (128/(w*(-8 + z)) + (2048 - 512*w + 32*w^2 + 12*w^3 - w^4)/
        (384*(-8 + z)) + (512*w^2 + 96*w^3 - 8*w^4)/(384*z^2) + 
       (32*w^2 - 28*w^3 + w^4)/(384*z) + (-16384 + 2048*w)/(384*(w + z)) - 
       1024/(3*(-8 + z)*(w + z)) + (6144 + 256*z - 64*z^2)/(384*w) + 
       (-1792 + 64*w - 192*z + 16*w*z + 16*z^2)/384)*J[41, 0, y, z, w] + 
     ((24 - 2*z)/(24*(-8 + w)) + (-3 + z)/(24*w) - 64/((-8 + w)*z^2) + 
       (-192 - 11*w + 3*w^2)/(24*z^2) + 1/(2*z) + 56/(3*(-8 + w)*z) - 
       32/(3*(w + z)^2) - 256/(3*(-8 + w)*(w + z)^2) - 2/(w + z) - 
       64/(3*(-8 + w)*(w + z)))*J[42, -1, y, w, z] + 
     (-8/(w*(-8 + z)) + (-32 + 12*w - w^2)/(96*(-8 + z)) + 
       (-12*w + 4*w^2)/(96*z^2) + (-112 - 12*w + w^2)/(96*z) + 
       32/(3*(w + z)^2) + 256/(3*(-8 + z)*(w + z)^2) + 2/(w + z) + 
       32/(3*(-8 + z)*(w + z)) + (-44 + 12*z)/(96*w))*J[42, -1, y, z, w] + 
     (-1/8*1/w - w/(8*z^2))*J[42, 0, y, w, z] + (-1/8*1/w - w/(8*z^2))*
      J[42, 0, y, z, w] + (-136 + 45*w - 40*Log[w + z])/(48*z)) + 
   Qq^2*(-967/864 + ((-3928 + 2858*w - 469*w^2)/(432*z^2) + 
       (3364 - 770*w)/(432*z) + 187/(54*w*z) + (-3830 + 793*w)/
        (432*(w + z)) - 329/(54*z*(w + z)))*J[4, -1, w] + 
     (-499/216 + (2858 - 469*z)/(432*w) - 89/(54*z^2) + 499/(216*z) - 
       491/(54*w*z) + (3830 + 793*w)/(432*(w + z)) - 329/(54*z*(w + z)))*
      J[4, -1, z] + ((-184 + 122*w - 19*w^2)/(72*z^2) + (160 - 32*w)/(72*z) + 
       4/(9*w*z) + (-128 + 22*w)/(72*(w + z)) - 20/(9*z*(w + z)))*
      J[4, 0, w] + (-4/9 + (122 - 19*z)/(72*w) + 4/(9*z^2) + 4/(9*z) - 
       23/(9*w*z) + (128 + 22*w)/(72*(w + z)) - 20/(9*z*(w + z)))*
      J[4, 0, z] + (-5/72 + (-121 + 50*w - 3*w^2)/(144*z^2) + 
       (160 - 19*w)/(144*z) - 13/(144*w*z) + (16 - w)/(144*(w + z)) - 
       107/(72*z*(w + z)))*J[5, 0, w] + (-31/144 + (50 - 3*z)/(144*w) + 
       59/(144*z^2) + (176 - 10*w)/(144*z) - 121/(144*w*z) + 
       (-16 - w)/(144*(w + z)) - 107/(72*z*(w + z)))*J[5, 0, z] + 
     (1/48 + (6 - w^2)/(48*z^2) - 1/(8*w*z) - w/(48*z) + w/(24*(w + z)))*
      J[5, 1, w] + (-1/48 - 1/(8*z^2) + 1/(8*w*z) + w/(48*z) - z/(48*w) + 
       w/(24*(w + z)))*J[5, 1, z] + (1/12 - 1/(2*z^2) - 1/(2*w*z) + w/(12*z))*
      J[9, 0, y] + ((10430 - 3302*w - 2120*z)/432 + 
       (-3544*w + 2762*w^2 - 469*w^3)/(432*z^2) + 
       (-11760 + 10430*w - 2120*w^2)/(432*z) + (-3544 + 2762*z - 469*z^2)/
        (432*w))*J[10, -1, y] + ((366 - 114*w - 76*z)/72 + 
       (-184*w + 122*w^2 - 19*w^3)/(72*z^2) + (-368 + 366*w - 76*w^2)/
        (72*z) + (-184 + 122*z - 19*z^2)/(72*w))*J[10, 0, y] + 
     ((128 - 112*w)/432 + 80/(27*w) + (-3928*w + 2858*w^2 - 469*w^3)/
        (432*z^2) + (-6168 + 6954*w - 1353*w^2)/(432*z))*J[22, -2, y, w, z] + 
     ((6954 - 112*w - 1353*z)/432 + (80*w)/(27*z^2) + 
       (-6168 + 128*w)/(432*z) + (-3928 + 2858*z - 469*z^2)/(432*w))*
      J[22, -2, y, z, w] + ((32 - 10*w)/72 + 4/(9*w) + 
       (-184*w + 122*w^2 - 19*w^3)/(72*z^2) + (-312 + 282*w - 51*w^2)/(72*z))*
      J[22, -1, y, w, z] + ((282 - 10*w - 51*z)/72 + (4*w)/(9*z^2) + 
       (-312 + 32*w)/(72*z) + (-184 + 122*z - 19*z^2)/(72*w))*
      J[22, -1, y, z, w] + (5/36 + (63 - 72*w + 16*w^2)/(72*z^2) + 
       7/(8*w*z) + (-144 + 39*w)/(72*z))*J[23, -1, y, w, z] + 
     (13/24 + 7/(8*z^2) + 7/(8*w*z) + (-144 + 10*w)/(72*z) + 
       (-72 + 16*z)/(72*w))*J[23, -1, y, z, w] + 
     (-1/24 + (6 - w^2)/(24*z^2) + 1/(4*w*z) - w/(8*z))*J[23, 0, y, w, z] + 
     (-1/8 + 1/(4*z^2) + 1/(4*w*z) - w/(24*z) - z/(24*w))*J[23, 0, y, z, w] + 
     (4776 - 5760*Log[w + z])/(2592*z*(w + z)) + (-4836 + 576*Log[w + z])/
      (2592*w*z) + (3894 - 723*z + 432*PolyGamma[2, 1] + 864*Zeta[3])/
      (2592*w) + (14387 - 2901*w - 12*Log[w + z] + 1080*PolyGamma[2, 1] + 
       2160*Zeta[3])/(2592*z) + (-12756 + 3894*w - 723*w^2 + 576*Log[w + z] + 
       432*w*PolyGamma[2, 1] + 864*w*Zeta[3])/(2592*z^2))))/(mt^2*N)


==> anc/form_factors/F2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(1/2*e0^2*(-1 + N^2)*Deltafun[i2, i1]*
  (Qt^2*(-15/16 + (44 - 11*z)/(48*w) + (44*w - 11*w^2)/(48*z^2) + 
     (59/12 + (188 + 59*w)/(12*z))*J[3, -1, y] + (1 + (3 + w)/z)*J[3, 0, y] + 
     (-1/4 + (2304 - 768*z)/(2304*w^2) + (1152 - 96*z)/(2304*(-8 + w)) - 
       4/(w*(-8 + z)) + (-1152 + 240*w - 48*w^2 + 3*w^3)/(2304*(-8 + z)) + 
       (-4608 - 1152*w + 1344*w^2 - 192*w^3)/(2304*z^3) - 32/((-8 + w)*z^2) + 
       (-14592 - 192*w - 96*w^2 - 24*w^3)/(2304*z^2) + 28/(3*(-8 + w)*z) + 
       2/(w^2*z) + 11/(6*w*z) + (-14656 + 3760*w + 48*w^2 - 3*w^3)/(2304*z) - 
       128/(3*(-8 + w)*(w + z)^2) + 128/((-8 + z)*(w + z)^2) + 
       (64512 - 16128*w)/(2304*(w + z)) - 32/(3*(-8 + w)*(w + z)) + 
       16/(3*(-8 + z)*(w + z)) + 16/(3*z*(w + z)) + (2880 + 96*z)/(2304*w))*
      J[4, -1, w] + (161/36 + (161*(4 + w))/(36*z))*J[4, -1, y] + 
     (125/72 - 4/(w*(-8 + z)) + (-96 + 36*w - 3*w^2)/(576*(-8 + z)) + 
       (1152 + 576*w - 192*w^2)/(576*z^3) - 32/((-8 + w)*z^2) + 
       (-1248 + 720*w + 24*w^2)/(576*z^2) + 52/(3*(-8 + w)*z) - 2/(w^2*z) - 
       7/(3*w*z) + (12272 - 180*w + 3*w^2)/(576*z) - 
       128/((-8 + w)*(w + z)^2) + 128/(3*(-8 + z)*(w + z)^2) + 
       (-16128 - 4032*w)/(576*(w + z)) - 64/(3*(-8 + w)*(w + z)) + 
       16/(3*(-8 + z)*(w + z)) - 16/(3*z*(w + z)) + (-288 + 336*z - 48*z^2)/
        (576*w^2) + (-48 - 24*z - 6*z^2)/(576*w) + (480 - 96*z + 6*z^2)/
        (576*(-8 + w)))*J[4, -1, z] + 
     (1/(2*w^2) - 1/(8*w) + (-12*w + 3*w^2)/(24*z^3) + (36 - 9*w)/(24*z^2) - 
       3/(2*w*z) + (-7 + 4*w)/(24*z) + (96 - 24*w)/(24*(w + z)))*J[4, 0, w] + 
     (1/3 + (4 + w)/(3*z))*J[4, 0, y] + (1/6 - 3/(8*w) + w/(2*z^3) + 
       (-36 - 3*w)/(24*z^2) + 89/(24*z) + 3/(2*w*z) + 
       (-96 - 24*w)/(24*(w + z)) + (-12 + 3*z)/(24*w^2))*J[4, 0, z] + 
     (3/16 + (2304 - 1152*z)/(9216*w^2) - 3/(2*w*(-8 + z)) + 
       (-61344 + 4548*w - 195*w^2)/(9216*(-8 + z)) + 
       (-6912 - 2304*w)/(9216*z^3) - 74/(3*(-8 + w)*z^2) + 
       (-67584 + 22496*w - 5144*w^2)/(9216*z^2) + 785/(36*(-8 + w)*z) + 
       3/(4*w^2*z) + 5/(4*w*z) + (-34656 - 7500*w + 195*w^2)/(9216*z) - 
       512/(3*(w + z)^3) - 2048/(3*(-8 + w)*(w + z)^3) - 
       2048/(3*(-8 + z)*(w + z)^3) - 3472/(9*(-8 + w)*(w + z)^2) + 
       (-892928 + 4608*w + 8640*w^2)/(9216*(w + z)^2) - 
       272/((-8 + z)*(w + z)^2) + 215/(9*(-8 + w)*(w + z)) + 
       (101376 + 1728*w)/(9216*(w + z)) + 263/(3*(-8 + z)*(w + z)) + 
       2/(z*(w + z)) - 3/(2*w*(4 + w + z)) + 12/(z^2*(4 + w + z)) + 
       15/(2*z*(4 + w + z)) + (-28608 + 1088*z)/(9216*(-8 + w)) + 
       (25728 + 1272*z)/(9216*w))*J[5, 0, w] + 
     (-191/384 + (7776 - 472*z)/(9216*(-8 + w)) - 55/(12*w*(-8 + z)) + 
       (-8704 + 972*w - 59*w^2)/(9216*(-8 + z)) - 110/(3*(-8 + w)*z^2) + 
       (-83712 + 32480*w + 17664*w^2)/(9216*z^2) + 104/(9*(-8 + w)*z) + 
       (-84608 - 5556*w + 59*w^2)/(9216*z) - 256/(9*(-8 + w)*(w + z)^2) + 
       256/(9*(-8 + z)*(w + z)^2) - 172/(9*(-8 + w)*(w + z)) - 
       (3*w)/(16*(w + z)) + 140/(9*(-8 + z)*(w + z)) - 9/(2*w*(4 + w + z)) + 
       18/(z^2*(4 + w + z)) + 15/(2*z*(4 + w + z)) + (32480 + 17664*z)/
        (9216*w))*J[5, 0, y] + (-41/128 - 1/(4*w^2) + 
       (2812 - 643*z)/(1152*w) + (4548 - 195*z)/(1152*(-8 + w)) - 
       37/(12*w*(-8 + z)) + (6580 - 447*w + 17*w^2)/(1152*(-8 + z)) + 
       (864 + 288*w - 144*w^2)/(1152*z^3) - 12/((-8 + w)*z^2) + 
       (-2016 + 3216*w + 159*w^2)/(1152*z^2) - 41/(4*(-8 + w)*z) - 
       3/(4*w^2*z) - 5/(4*w*z) + (-5908 + 663*w - 17*w^2)/(1152*z) + 
       512/(3*(w + z)^3) + 2048/(3*(-8 + w)*(w + z)^3) + 
       2048/(3*(-8 + z)*(w + z)^3) + 1072/(3*(-8 + w)*(w + z)^2) + 
       (111616 + 576*w - 1080*w^2)/(1152*(w + z)^2) + 
       2704/(9*(-8 + z)*(w + z)^2) - 43/((-8 + w)*(w + z)) + 
       (-12672 + 1296*w)/(1152*(w + z)) - 649/(9*(-8 + z)*(w + z)) - 
       2/(z*(w + z)) - 3/(w*(4 + w + z)) + 6/(z^2*(4 + w + z)) + 
       6/(z*(4 + w + z)))*J[5, 0, z] + 
     (7/32 + 3/(16*w^2) + (-576 + 60*w - 3*w^2)/(768*(-8 + z)) - 
       (3*w)/(16*z^3) - 8/((-8 + w)*z^2) + (-1104 + 256*w + 8*w^2)/
        (768*z^2) + 16/(3*(-8 + w)*z) - 9/(16*w*z) + (-504 - 180*w + 3*w^2)/
        (768*z) - 64/(w + z)^3 - 256/((-8 + w)*(w + z)^3) - 
       256/((-8 + z)*(w + z)^3) - 28/(3*(w + z)^2) - 
       128/(3*(-8 + w)*(w + z)^2) + (432 - 192*w)/(768*(w + z)) + 
       1/(3*(-8 + w)*(w + z)) + 7/((-8 + z)*(w + z)) - 1/(2*w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 5/(2*z*(4 + w + z)) + 
       (-384 + 16*z)/(768*(-8 + w)) + (360 + 24*z)/(768*w))*J[5, 1, w] + 
     (3/8 + (96 - 8*z)/(768*(-8 + w)) - 1/(w*(-8 + z)) + 
       (-32 + 12*w - w^2)/(768*(-8 + z)) - 8/((-8 + w)*z^2) + 
       (-1920 + 952*w + 336*w^2)/(768*z^2) + 7/(3*(-8 + w)*z) + 
       (-1024 + 276*w + w^2)/(768*z) - 32/(3*(-8 + w)*(w + z)^2) + 
       32/(3*(-8 + z)*(w + z)^2) - 8/(3*(-8 + w)*(w + z)) + 
       4/(3*(-8 + z)*(w + z)) - 3/(2*w*(4 + w + z)) + 6/(z^2*(4 + w + z)) + 
       3/(2*z*(4 + w + z)) + (952 + 336*z)/(768*w))*J[5, 1, y] + 
     (-5/32 - 3/(16*w^2) + (240 - 12*z)/(384*(-8 + w)) - 1/(w*(-8 + z)) + 
       (272 - 24*w + w^2)/(384*(-8 + z)) + (3*w)/(16*z^3) + 
       (-408 + 180*w + 12*w^2)/(384*z^2) - 3/((-8 + w)*z) + 9/(16*w*z) + 
       (-596 + 108*w - w^2)/(384*z) + 64/(w + z)^3 + 
       256/((-8 + w)*(w + z)^3) + 256/((-8 + z)*(w + z)^3) + 
       28/(3*(w + z)^2) + 32/((-8 + w)*(w + z)^2) + 
       32/(3*(-8 + z)*(w + z)^2) + (-216 - 96*w)/(384*(w + z)) - 
       3/((-8 + w)*(w + z)) - 17/(3*(-8 + z)*(w + z)) - 1/(w*(4 + w + z)) + 
       2/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + (128 + 4*z)/(384*w))*
      J[5, 1, z] + (-1/32*1/w - w/(4*z^2) + 7/(32*z) - 5/(16*(w + z)))*
      J[5, 2, w] + (1/8 + (5*w + 8*w^2)/(32*z^2) + w/(8*z) + 
       (5 + 8*z)/(32*w))*J[5, 2, y] + (-1/4*1/w - w/(32*z^2) - 3/(32*z) + 
       5/(16*(w + z)))*J[5, 2, z] + ((2*(26*w + 11*w^2))/(9*z) + 
       (2*(26 + 22*w + 11*z))/9)*J[6, -1, y] + 
     ((5*w + 2*w^2)/(3*z) + (5 + 4*w + 2*z)/3)*J[6, 0, y] + 
     (113/48 + (-432 + 276*w + 109*w^2)/(144*z^2) + (168 + 339*w)/(144*z) - 
       3/(w*(4 + w + z)) + 12/(z^2*(4 + w + z)) + 5/(z*(4 + w + z)) + 
       (276 + 109*z)/(144*w))*J[7, -1, y] + 
     (11/16 + (24 - z)/(48*w) + (-48 + 24*w - w^2)/(48*z^2) + 
       (24 + 33*w)/(48*z) - 1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)))*J[7, 0, y] + (-1/8 + (-2 - 2*z)/(8*w) + 
       (-2*w - 2*w^2)/(8*z^2) - w/(8*z))*J[7, 1, y] + 
     (-85/288 + (8960 - 432*z)/(2304*(-8 + w)) + 2/(w*(-8 + z)) + 
       (18912 - 1324*w - 7*w^2 + 6*w^3)/(2304*(-8 + z)) + 
       (2304 + 2304*w + 192*w^2 - 384*w^3)/(2304*z^3) + 8/(3*(-8 + w)*z^2) + 
       (20736 - 10592*w + 2832*w^2 - 48*w^3)/(2304*z^2) - 
       203/(9*(-8 + w)*z) - 1/(w^2*z) - 11/(3*w*z) + 
       (7648 + 6204*w + 7*w^2 - 6*w^3)/(2304*z) + z/(6*w^2) + 
       2048/(9*(w + z)^3) + 8192/(9*(-8 + w)*(w + z)^3) + 
       8192/(9*(-8 + z)*(w + z)^3) + 3776/(9*(-8 + w)*(w + z)^2) + 
       (319488 - 4608*w - 2880*w^2)/(2304*(w + z)^2) + 
       1600/(3*(-8 + z)*(w + z)^2) + (-17408 - 9216*w)/(2304*(w + z)) - 
       212/(9*(-8 + w)*(w + z)) - 1052/(9*(-8 + z)*(w + z)) - 
       8/(3*z*(w + z)) - 24/(z^2*(4 + w + z)) - 12/(z*(4 + w + z)) + 
       (-2304 + 432*z)/(2304*w))*J[8, 0, w] + 
     (-67/96 + (-40928 - 11088*z)/(2304*w) + 55/(3*w*(-8 + z)) + 
       (8704 - 972*w + 59*w^2)/(2304*(-8 + z)) + 440/(3*(-8 + w)*z^2) + 
       (83712 - 40928*w - 11088*w^2)/(2304*z^2) - 416/(9*(-8 + w)*z) + 
       (48512 - 636*w - 59*w^2)/(2304*z) + 1024/(9*(-8 + w)*(w + z)^2) - 
       1024/(9*(-8 + z)*(w + z)^2) + 688/(9*(-8 + w)*(w + z)) + 
       w/(4*(w + z)) - 560/(9*(-8 + z)*(w + z)) + 18/(w*(4 + w + z)) - 
       72/(z^2*(4 + w + z)) - 30/(z*(4 + w + z)) + (-7776 + 472*z)/
        (2304*(-8 + w)))*J[8, 0, y] + (305/144 + 1/(3*w*(-8 + z)) + 
       (-6640 + 560*w - 27*w^2)/(1152*(-8 + z)) + (-1152 + 192*w^2)/
        (1152*z^3) + 16/((-8 + w)*z^2) + (-1920 - 1152*w + 216*w^2)/
        (1152*z^2) + 89/(3*(-8 + w)*z) + 1/(w^2*z) + 8/(3*w*z) + 
       (11216 - 900*w + 27*w^2)/(1152*z) - 2048/(9*(w + z)^3) - 
       8192/(9*(-8 + w)*(w + z)^3) - 8192/(9*(-8 + z)*(w + z)^3) - 
       5824/(9*(-8 + w)*(w + z)^2) + (-159744 - 2304*w + 1440*w^2)/
        (1152*(w + z)^2) - 2752/(9*(-8 + z)*(w + z)^2) + 
       (8704 - 6048*w)/(1152*(w + z)) + 36/((-8 + w)*(w + z)) + 
       76/((-8 + z)*(w + z)) + 8/(3*z*(w + z)) + 6/(w*(4 + w + z)) - 
       6/(z*(4 + w + z)) + (1152 + 96*z - 192*z^2)/(1152*w^2) + 
       (-5296 + 1416*z - 24*z^2)/(1152*w) + (-5296 - 28*z + 24*z^2)/
        (1152*(-8 + w)))*J[8, 0, z] + (1/24 + 1/(3*(-8 + w)) - 1/(4*w^2) - 
       1/(4*w) + (192 - 20*w + w^2)/(192*(-8 + z)) + 
       (48*w + 48*w^2)/(192*z^3) + (1008 - 280*w)/(192*z^2) + 
       32/((-8 + w)*z^2) - 40/(3*(-8 + w)*z) + 3/(4*w*z) + 
       (248 + 108*w - w^2)/(192*z) + 256/(3*(w + z)^3) + 
       1024/(3*(-8 + w)*(w + z)^3) + 1024/(3*(-8 + z)*(w + z)^3) + 
       16/(w + z)^2 + 256/(3*(-8 + w)*(w + z)^2) + 
       (-16 - 96*w)/(192*(w + z)) + 20/(3*(-8 + w)*(w + z)) - 
       28/(3*(-8 + z)*(w + z)) - 8/(z^2*(4 + w + z)) - 4/(z*(4 + w + z)))*
      J[8, 1, w] + (-9/8 + (-904 - 216*z)/(192*w) + 4/(w*(-8 + z)) + 
       (32 - 12*w + w^2)/(192*(-8 + z)) + 32/((-8 + w)*z^2) + 
       (1920 - 904*w - 216*w^2)/(192*z^2) - 28/(3*(-8 + w)*z) + 
       (640 - 204*w - w^2)/(192*z) + 128/(3*(-8 + w)*(w + z)^2) - 
       128/(3*(-8 + z)*(w + z)^2) + 32/(3*(-8 + w)*(w + z)) - 
       16/(3*(-8 + z)*(w + z)) + 6/(w*(4 + w + z)) - 24/(z^2*(4 + w + z)) - 
       6/(z*(4 + w + z)) + (-96 + 8*z)/(192*(-8 + w)))*J[8, 1, y] + 
     (11/24 - 35/(24*w) + (-20 + z)/(24*(-8 + w)) + (-20 + w)/(24*(-8 + z)) + 
       4/(w*(-8 + z)) - w/(4*z^3) + (18 - 6*w)/(24*z^2) + 73/(24*z) + 
       4/((-8 + w)*z) - 3/(4*w*z) - 256/(3*(w + z)^3) - 
       1024/(3*(-8 + w)*(w + z)^3) - 1024/(3*(-8 + z)*(w + z)^3) - 
       16/(w + z)^2 - 128/(3*(-8 + w)*(w + z)^2) - 
       128/(3*(-8 + z)*(w + z)^2) + (2 - 12*w)/(24*(w + z)) + 
       4/((-8 + w)*(w + z)) + 4/((-8 + z)*(w + z)) + 2/(w*(4 + w + z)) - 
       2/(z*(4 + w + z)) + (6 + 6*z)/(24*w^2))*J[8, 1, z] + 
     ((5*w)/(8*z^2) - 5/(8*z) + 3/(4*(w + z)))*J[8, 2, w] + 
     (-1/4 + (1 - 4*z)/(8*w) + (w - 4*w^2)/(8*z^2) - w/(4*z))*J[8, 2, y] + 
     (5/(8*w) + 1/(8*z) - 3/(4*(w + z)))*J[8, 2, z] + 
     (5/4 + 4/(w*(-8 + z)) + (32 - 12*w + w^2)/(192*(-8 + z)) + 
       32/((-8 + w)*z^2) + (656*w + 88*w^2)/(192*z^2) - 28/(3*(-8 + w)*z) + 
       (-224 + 252*w - w^2)/(192*z) + 128/(3*(-8 + w)*(w + z)^2) - 
       128/(3*(-8 + z)*(w + z)^2) + 32/(3*(-8 + w)*(w + z)) - 
       16/(3*(-8 + z)*(w + z)) - 4/(w*(4 + w + z)) + 16/(z^2*(4 + w + z)) + 
       4/(z*(4 + w + z)) + (-96 + 8*z)/(192*(-8 + w)) + (656 + 88*z)/(192*w))*
      J[9, 0, y] + (-1/4*1/w - w/(4*z^2))*J[9, 1, y] + 
     ((180 - 90*w - 56*z)/24 + (44*w^2 - 11*w^3)/(24*z^2) + 
       (180*w - 56*w^2)/(24*z) + (44*z - 11*z^2)/(24*w))*J[10, -1, y] + 
     (-1/4*1/w - w/(4*z^2))*J[11, 0, y] + 
     (11/8 + (-18*w + 41*w^2)/(72*z^2) + (-60 + 99*w)/(72*z) + 
       (-18 + 41*z)/(72*w))*J[12, -1, y] + 
     (1/4 + w^2/(6*z^2) + (-12 + 3*w)/(12*z) + z/(6*w))*J[12, 0, y] + 
     (-1 + (-4 - w)/z)*J[13, 0, y] + (-9/8 + (24 + 12*w + 20*w^2)/(24*z^2) + 
       (-24 - 27*w)/(24*z) + w/(w + z) + 1/(w*(4 + w + z)) - 
       4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)) + (12 + 20*z)/(24*w))*
      J[14, 0, y] + ((-24 + 17*w + 13*w^2)/(6*z) + 16/(z*(4 + w + z)) + 
       (17 + 2*w + 13*z)/6)*J[15, -1, y] + 
     ((-16 + 12*w + 7*w^2)/(8*z) + 8/(z*(4 + w + z)) + (12 + 2*w + 7*z)/8)*
      J[15, 0, y] + ((w + w^2)/(2*z) + (1 + w + z)/2)*J[15, 1, y] + 
     (1 + (1 + w)/z - w/(w + z))*J[16, 0, y] + (-1/8*1/w - w/(8*z^2))*
      J[17, 0, y] + ((-2 - w - z)/2 + (-4 - 2*w^2)/(2*z^2) + 
       (-2*w - w^2)/(2*z) - z/w - 2/(w*(4 + w + z)) + 8/(z^2*(4 + w + z)) + 
       2/(z*(4 + w + z)))*J[18, 0, y] + (1/8 + (10*w + 2*w^2)/(24*z^2) + 
       (-16 + 3*w)/(24*z) + (10 + 2*z)/(24*w))*J[19, 0, y] + 
     ((-64*w - 12*w^2 + w^3)/(12*z^2) + (64 + w^2)/(12*z) + z/12 + 
       (-64 - 12*z + z^2)/(12*w))*J[20, 0, y] + 
     (2672/(9*w*(-8 + z)) + (-120576 + 2336*w - 1492*w^2 + 187*w^3)/
        (3456*(-8 + z)) + 21376/(9*(-8 + w)*z^2) + 
       (1026048 + 258304*w + 53984*w^2 - 6072*w^3)/(3456*z^2) - 
       10864/(27*(-8 + w)*z) + (-227072 - 32736*w - 108*w^2 - 187*w^3)/
        (3456*z) + 832/(27*(w + z)) + 3328/(27*(-8 + w)*(w + z)) - 
       3328/(27*(-8 + z)*(w + z)) + (85760 - 18192*w + 1984*z)/3456 + 
       (-1792 - 31840*z + 1496*z^2)/(3456*w) + (18688 - 11936*z + 1496*z^2)/
        (3456*(-8 + w)))*J[22, -2, y, w, z] + 
     ((-30400 - 18192*w - 1600*z)/3456 + 2672/(9*w*(-8 + z)) + 
       (-120576 + 2336*w - 1492*w^2 + 187*w^3)/(3456*(-8 + z)) + 
       21376/(9*(-8 + w)*z^2) + (1026048 - 1792*w - 31840*w^2 + 1496*w^3)/
        (3456*z^2) - 10864/(27*(-8 + w)*z) + (-120576 + 83424*w + 3476*w^2 - 
         187*w^3)/(3456*z) - 832/(27*(w + z)) + 3328/(27*(-8 + w)*(w + z)) - 
       3328/(27*(-8 + z)*(w + z)) + (258304 + 53984*z - 6072*z^2)/(3456*w) + 
       (18688 - 11936*z + 1496*z^2)/(3456*(-8 + w)))*J[22, -2, y, z, w] + 
     (220/(3*w*(-8 + z)) + (-31488 + 928*w - 500*w^2 + 59*w^3)/
        (4608*(-8 + z)) + 1760/(3*(-8 + w)*z^2) + 
       (337920 + 90368*w + 14368*w^2 - 1416*w^3)/(4608*z^2) - 
       1004/(9*(-8 + w)*z) + (-97024 - 13920*w + 756*w^2 - 59*w^3)/(4608*z) + 
       128/(9*(w + z)) + 512/(9*(-8 + w)*(w + z)) - 
       512/(9*(-8 + z)*(w + z)) + (21184 - 3840*w + 512*z)/4608 + 
       (-5888 - 9824*z + 472*z^2)/(4608*w) + (7424 - 4000*z + 472*z^2)/
        (4608*(-8 + w)))*J[22, -1, y, w, z] + 
     (220/(3*w*(-8 + z)) + (-31488 + 928*w - 500*w^2 + 59*w^3)/
        (4608*(-8 + z)) + 1760/(3*(-8 + w)*z^2) + 
       (337920 - 5888*w - 9824*w^2 + 472*w^3)/(4608*z^2) - 
       1004/(9*(-8 + w)*z) + (-31488 + 20256*w + 1012*w^2 - 59*w^3)/
        (4608*z) - 128/(9*(w + z)) + 512/(9*(-8 + w)*(w + z)) - 
       512/(9*(-8 + z)*(w + z)) + (-12992 - 3840*w + 256*z)/4608 + 
       (90368 + 14368*z - 1416*z^2)/(4608*w) + (7424 - 4000*z + 472*z^2)/
        (4608*(-8 + w)))*J[22, -1, y, z, w] + 
     (16/(w*(-8 + z)) + (-64*w - 4*w^2 + w^3)/(384*(-8 + z)) + 
       128/((-8 + w)*z^2) + (6144 + 1792*w + 224*w^2 - 24*w^3)/(384*z^2) - 
       64/(3*(-8 + w)*z) + (-2048 - 12*w^2 - w^3)/(384*z) + 16/(3*(w + z)) + 
       64/(3*(-8 + w)*(w + z)) - 64/(3*(-8 + z)*(w + z)) + (-64 + 16*z)/384 + 
       (-256 - 160*z + 8*z^2)/(384*w) + (-512 - 32*z + 8*z^2)/(384*(-8 + w)))*
      J[22, 0, y, w, z] + ((-64 - 16*z)/384 + 16/(w*(-8 + z)) + 
       (-64*w - 4*w^2 + w^3)/(384*(-8 + z)) + 128/((-8 + w)*z^2) + 
       (6144 - 256*w - 160*w^2 + 8*w^3)/(384*z^2) - 64/(3*(-8 + w)*z) + 
       (20*w^2 - w^3)/(384*z) - 16/(3*(w + z)) + 64/(3*(-8 + w)*(w + z)) - 
       64/(3*(-8 + z)*(w + z)) + (1792 + 224*z - 24*z^2)/(384*w) + 
       (-512 - 32*z + 8*z^2)/(384*(-8 + w)))*J[22, 0, y, z, w] + 
     (-131/192 + (-2424 - 177*z)/(576*w) + (1944 - 118*z)/(576*(-8 + w)) - 
       440/(3*(-8 + w)*z^2) + (-12288 - 496*w - 59*w^2)/(576*z^2) + 
       (1872 - 357*w)/(576*z) + 416/(9*(-8 + w)*z) - 128/(9*(w + z)^2) - 
       1024/(9*(-8 + w)*(w + z)^2) - 688/(9*(-8 + w)*(w + z)) + 
       (-4992 + 72*w)/(576*(w + z)) + 3/(w*(4 + w + z)) + 
       12/(z^2*(4 + w + z)) + 3/(z*(4 + w + z)))*J[23, -1, y, w, z] + 
     (-119/192 + (-1984 - 236*z)/(2304*w) - 55/(3*w*(-8 + z)) + 
       (-8704 + 972*w - 59*w^2)/(2304*(-8 + z)) + (6912 - 9696*w - 708*w^2)/
        (2304*z^2) + (-3776 - 2544*w + 59*w^2)/(2304*z) + 128/(9*(w + z)^2) + 
       1024/(9*(-8 + z)*(w + z)^2) + (19968 + 288*w)/(2304*(w + z)) + 
       560/(9*(-8 + z)*(w + z)) - 3/(w*(4 + w + z)) - 12/(z^2*(4 + w + z)) - 
       3/(z*(4 + w + z)))*J[23, -1, y, z, w] + 
     (-1/2 + (-45 - 3*z)/(48*w) + (24 - 2*z)/(48*(-8 + w)) - 
       32/((-8 + w)*z^2) + (-240 - 5*w - w^2)/(48*z^2) + (24 - 6*w)/(48*z) + 
       28/(3*(-8 + w)*z) - 16/(3*(w + z)^2) - 128/(3*(-8 + w)*(w + z)^2) - 
       (w + z)^(-1) - 32/(3*(-8 + w)*(w + z)) + 1/(w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*J[23, 0, y, w, z] + 
     (-1/8 + (-20 - 4*z)/(192*w) - 4/(w*(-8 + z)) + (-32 + 12*w - w^2)/
        (192*(-8 + z)) + (192 - 180*w - 12*w^2)/(192*z^2) + 
       (-64 - 108*w + w^2)/(192*z) + 16/(3*(w + z)^2) + 
       128/(3*(-8 + z)*(w + z)^2) + (w + z)^(-1) + 16/(3*(-8 + z)*(w + z)) - 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)))*
      J[23, 0, y, z, w] + (1/(16*w) + w/(16*z^2))*J[23, 1, y, w, z] + 
     (1/(16*w) + w/(16*z^2))*J[23, 1, y, z, w] + 
     (5/4 + (-328 - 60*z)/(96*w) + (96 - 8*z)/(96*(-8 + w)) + 
       8/(w*(-8 + z)) + (32 - 12*w + w^2)/(96*(-8 + z)) - 64/((-8 + w)*z^2) + 
       (-672 - 104*w - 8*w^2)/(96*z^2) + 56/(3*(-8 + w)*z) + 
       (496 - w^2)/(96*z) - 64/(3*(w + z)^2) - 256/(3*(-8 + w)*(w + z)^2) - 
       256/(3*(-8 + z)*(w + z)^2) + (-192 - 240*w)/(96*(w + z)) - 
       64/(3*(-8 + w)*(w + z)) - 32/(3*(-8 + z)*(w + z)) + 
       5/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 7/(z*(4 + w + z)))*
      J[24, -1, y, w, z] + (-1/8 + (-104 - 8*z)/(96*w) - 8/(w*(-8 + z)) + 
       (-32 + 12*w - w^2)/(96*(-8 + z)) + 64/((-8 + w)*z^2) + 
       (1248 - 328*w - 60*w^2)/(96*z^2) - 56/(3*(-8 + w)*z) + 
       (368 + 108*w + w^2)/(96*z) + 64/(3*(w + z)^2) + 
       256/(3*(-8 + w)*(w + z)^2) + 256/(3*(-8 + z)*(w + z)^2) + 
       (192 - 240*w)/(96*(w + z)) + 64/(3*(-8 + w)*(w + z)) + 
       32/(3*(-8 + z)*(w + z)) + 1/(w*(4 + w + z)) - 20/(z^2*(4 + w + z)) - 
       11/(z*(4 + w + z)) + (-96 + 8*z)/(96*(-8 + w)))*J[24, -1, y, z, w] + 
     (3/4 - z/(2*w) + (2 - 2*w)/(4*(w + z)))*J[24, 0, y, w, z] + 
     (-1/2*w^2/z^2 + (2 + 3*w)/(4*z) + (-2 - 2*w)/(4*(w + z)))*
      J[24, 0, y, z, w] + (-55/(w*(-8 + z)) + 
       (94464 - 2784*w + 1500*w^2 - 177*w^3)/(18432*(-8 + z)) - 
       3080/(3*(-8 + w)*z^2) + (-2181120 - 401152*w - 9440*w^2 - 6024*w^3)/
        (18432*z^2) + 1757/(9*(-8 + w)*z) + (367872 + 86560*w - 5244*w^2 + 
         177*w^3)/(18432*z) - 896/(9*(-8 + w)*(w + z)) + 
       (-262144 + 180224*w)/(18432*(w + z)) + 128/(3*(-8 + z)*(w + z)) - 
       2/(w*(4 + w + z)) - 40/(z^2*(4 + w + z)) - 18/(z*(4 + w + z)) + 
       (-204736 + 33600*w + 14688*z)/18432 + (-51968 + 28000*z - 3304*z^2)/
        (18432*(-8 + w)) + (15616 + 11936*z - 1416*z^2)/(18432*w))*
      J[25, -1, y, w, z] + ((83776 + 33600*w - 3744*z)/18432 - 
       385/(3*w*(-8 + z)) + (220416 - 6496*w + 3500*w^2 - 413*w^3)/
        (18432*(-8 + z)) - 440/((-8 + w)*z^2) + 
       (-1050624 + 15616*w + 11936*w^2 - 1416*w^3)/(18432*z^2) + 
       251/(3*(-8 + w)*z) + (-20224 - 198240*w + 11188*w^2 + 413*w^3)/
        (18432*z) - 128/(3*(-8 + w)*(w + z)) + (262144 + 180224*w)/
        (18432*(w + z)) + 896/(9*(-8 + z)*(w + z)) + 10/(w*(4 + w + z)) + 
       8/(z^2*(4 + w + z)) - 6/(z*(4 + w + z)) + 
       (-401152 - 9440*z - 6024*z^2)/(18432*w) + 
       (-22272 + 12000*z - 1416*z^2)/(18432*(-8 + w)))*J[25, -1, y, z, w] + 
     (-12/(w*(-8 + z)) + (192*w + 12*w^2 - 3*w^3)/(1536*(-8 + z)) - 
       224/((-8 + w)*z^2) + (-37632 - 8000*w - 160*w^2 - 24*w^3)/(1536*z^2) + 
       112/(3*(-8 + w)*z) + (7296 + 224*w - 60*w^2 + 3*w^3)/(1536*z) - 
       112/(3*(-8 + w)*(w + z)) + (-8192 + 2560*w)/(1536*(w + z)) + 
       16/((-8 + z)*(w + z)) - 1/(2*w*(4 + w + z)) - 14/(z^2*(4 + w + z)) - 
       13/(2*z*(4 + w + z)) + (-2432 + 480*w + 336*z)/1536 + 
       (3584 + 224*z - 56*z^2)/(1536*(-8 + w)) + (704 + 256*z - 24*z^2)/
        (1536*w))*J[25, 0, y, w, z] + ((416 + 480*w - 48*z)/1536 - 
       28/(w*(-8 + z)) + (448*w + 28*w^2 - 7*w^3)/(1536*(-8 + z)) - 
       96/((-8 + w)*z^2) + (-19200 + 704*w + 256*w^2 - 24*w^3)/(1536*z^2) + 
       16/((-8 + w)*z) + (-896 - 2880*w + 308*w^2 + 7*w^3)/(1536*z) - 
       16/((-8 + w)*(w + z)) + (8192 + 2560*w)/(1536*(w + z)) + 
       112/(3*(-8 + z)*(w + z)) + 7/(2*w*(4 + w + z)) + 2/(z^2*(4 + w + z)) - 
       5/(2*z*(4 + w + z)) + (-8000 - 160*z - 24*z^2)/(1536*w) + 
       (1536 + 96*z - 24*z^2)/(1536*(-8 + w)))*J[25, 0, y, z, w] + 
     (-3/8 + (8 + w^2)/(16*z^2) - (5*w)/(16*z) + z/(4*w) + w/(2*(w + z)) + 
       1/(2*w*(4 + w + z)) - 2/(z^2*(4 + w + z)) - 3/(2*z*(4 + w + z)))*
      J[25, 1, y, w, z] + (-5/16 + (8 + 4*w^2)/(16*z^2) - (3*w)/(8*z) + 
       z/(16*w) + w/(2*(w + z)) + 1/(2*w*(4 + w + z)) - 2/(z^2*(4 + w + z)) - 
       3/(2*z*(4 + w + z)))*J[25, 1, y, z, w] + 
     ((139 - 27*w - 12*z)/24 + (-246 + 86*w - 17*w^2 - 4*w^3)/(24*z^2) + 
       1/(4*w*z) + (-30 + 26*w - 4*w^2)/(24*z) - (11*w)/(2*(w + z)) + 
       1/(2*w*(4 + w + z)) + 42/(z^2*(4 + w + z)) + 41/(2*z*(4 + w + z)) + 
       (14 + 7*z)/(24*w))*J[26, 0, y, w, z] + 
     ((26 - 27*w - 4*z)/24 + (18 + 14*w + 7*w^2)/(24*z^2) + 1/(4*w*z) + 
       (-30 + 139*w - 12*w^2)/(24*z) - (11*w)/(2*(w + z)) - 
       21/(2*w*(4 + w + z)) - 2/(z^2*(4 + w + z)) + 19/(2*z*(4 + w + z)) + 
       (86 - 17*z - 4*z^2)/(24*w))*J[26, 0, y, z, w] + 
     (3/4 + (-4 - w^2)/(4*z^2) + w/(2*z) - z/(2*w) - w/(w + z) - 
       1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 3/(z*(4 + w + z)))*
      J[26, 1, y, w, z] + (1/2 + (-4 - 2*w^2)/(4*z^2) + (3*w)/(4*z) - 
       z/(4*w) - w/(w + z) - 1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       3/(z*(4 + w + z)))*J[26, 1, y, z, w] + 
     ((-16 - 137*z)/(72*w) + (3168 - 880*w + 271*w^2 + 95*w^3)/(72*z^2) + 
       (240 - 463*w - 49*w^2)/(72*z) + (34*w)/(w + z) - 4/(w*(4 + w + z)) - 
       176/(z^2*(4 + w + z)) - 84/(z*(4 + w + z)) + (-1799 + 447*w + 123*z)/
        72)*J[27, 0, y, w, z] + ((-463 + 447*w - 49*z)/72 + 
       (-288 - 16*w - 137*w^2)/(72*z^2) + (240 - 1799*w + 123*w^2)/(72*z) + 
       (34*w)/(w + z) + 44/(w*(4 + w + z)) + 16/(z^2*(4 + w + z)) - 
       36/(z*(4 + w + z)) + (-880 + 271*z + 95*z^2)/(72*w))*
      J[27, 0, y, z, w] + ((-2 - 7*z)/(24*w) + (360 - 98*w + 35*w^2 + 4*w^3)/
        (24*z^2) + (36 - 41*w + w^2)/(24*z) + (8*w)/(w + z) - 
       1/(w*(4 + w + z)) - 60/(z^2*(4 + w + z)) - 29/(z*(4 + w + z)) + 
       (-163 + 39*w + 12*z)/24)*J[27, 1, y, w, z] + 
     ((-24 - 2*w - 7*w^2)/(24*z^2) + (36 - 163*w + 12*w^2)/(24*z) + 
       (8*w)/(w + z) + 15/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) - 
       13/(z*(4 + w + z)) + (-41 + 39*w + z)/24 + (-98 + 35*z + 4*z^2)/
        (24*w))*J[27, 1, y, z, w] + (-3/4 + (4 + w^2)/(4*z^2) - w/(2*z) + 
       z/(2*w) + w/(w + z) + 1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       3/(z*(4 + w + z)))*J[27, 2, y, w, z] + 
     (-1/2 + (4 + 2*w^2)/(4*z^2) - (3*w)/(4*z) + z/(4*w) + w/(w + z) + 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 3/(z*(4 + w + z)))*
      J[27, 2, y, z, w] + (-1 + (42 - 12*w - 4*w^2)/(24*z^2) - 1/(2*z) + 
       1/(4*w*z) - 3/(2*w*(4 + w + z)) - 6/(z^2*(4 + w + z)) - 
       3/(2*z*(4 + w + z)) + (18 + 5*z)/(24*w))*J[28, 0, y, w, z] + 
     ((-12 - 4*z)/(24*w) + (-30 + 18*w + 5*w^2)/(24*z^2) + 
       (-12 - 24*w)/(24*z) + 1/(4*w*z) + 3/(2*w*(4 + w + z)) + 
       6/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)))*J[28, 0, y, z, w] + 
     (1/4 + (2 + 2*z)/(4*w))*J[28, 1, y, w, z] + 
     ((2*w + 2*w^2)/(4*z^2) + w/(4*z))*J[28, 1, y, z, w] + 
     ((26304 + 1680*w - 2320*z)/4608 + 220/(3*w*(-8 + z)) + 
       (-233728 + 18336*w - 2444*w^2 + 177*w^3)/(4608*(-8 + z)) - 
       1760/(3*(-8 + w)*z^2) + (-337920 + 5888*w + 3296*w^2 - 1416*w^3)/
        (4608*z^2) + 2324/(9*(-8 + w)*z) + (115968 + 18592*w + 1884*w^2 - 
         177*w^3)/(4608*z) - 8192/(9*(-8 + w)*(w + z)^2) - 
       (256*w)/(9*(w + z)^2) + 8192/(9*(-8 + z)*(w + z)^2) - 
       1664/(3*(-8 + w)*(w + z)) + (-79872*w - 1152*w^2)/(4608*(w + z)) + 
       2944/(9*(-8 + z)*(w + z)) + (131840 - 11552*z + 472*z^2)/
        (4608*(-8 + w)) + (-5888 - 9824*z + 472*z^2)/(4608*w))*
      J[29, -2, y, w, z] + ((36928 + 528*w - 560*z)/4608 - 
       220/(3*w*(-8 + z)) + (-170752 + 16480*w - 1444*w^2 + 59*w^3)/
        (4608*(-8 + z)) + 1760/(3*(-8 + w)*z^2) + 
       (337920 - 5888*w - 9824*w^2 + 472*w^3)/(4608*z^2) + 
       316/(9*(-8 + w)*z) + (52992 + 9824*w - 876*w^2 - 59*w^3)/(4608*z) - 
       8192/(9*(-8 + w)*(w + z)^2) - (256*w)/(9*(w + z)^2) + 
       8192/(9*(-8 + z)*(w + z)^2) - 3968/(9*(-8 + w)*(w + z)) + 
       (-79872*w + 1152*w^2)/(4608*(w + z)) + 3968/(9*(-8 + z)*(w + z)) + 
       (5888 + 3296*z - 1416*z^2)/(4608*w) + (146688 - 19552*z + 1416*z^2)/
        (4608*(-8 + w)))*J[29, -2, y, z, w] + 
     ((240 - 32*z)/384 + 16/(w*(-8 + z)) + (-512 - 28*w^2 + 3*w^3)/
        (384*(-8 + z)) - 128/((-8 + w)*z^2) + 
       (-6144 + 256*w + 16*w^2 - 24*w^3)/(384*z^2) + 160/(3*(-8 + w)*z) + 
       (1536 + 320*w + 12*w^2 - 3*w^3)/(384*z) - 
       1024/(3*(-8 + w)*(w + z)^2) - (32*w)/(3*(w + z)^2) + 
       1024/(3*(-8 + z)*(w + z)^2) - 64/((-8 + w)*(w + z)) - (2*w)/(w + z) - 
       64/(3*(-8 + z)*(w + z)) + (-256 - 160*z + 8*z^2)/(384*w) + 
       (1024 - 160*z + 8*z^2)/(384*(-8 + w)))*J[29, -1, y, w, z] + 
     ((320 - 16*z)/384 - 16/(w*(-8 + z)) + (-512 + 128*w - 20*w^2 + w^3)/
        (384*(-8 + z)) + 128/((-8 + w)*z^2) + 
       (6144 - 256*w - 160*w^2 + 8*w^3)/(384*z^2) + 32/(3*(-8 + w)*z) + 
       (1536 + 112*w - 12*w^2 - w^3)/(384*z) - 1024/(3*(-8 + w)*(w + z)^2) - 
       (32*w)/(3*(w + z)^2) + 1024/(3*(-8 + z)*(w + z)^2) - 
       64/(3*(-8 + w)*(w + z)) - (2*w)/(w + z) + 64/(3*(-8 + z)*(w + z)) + 
       (256 + 16*z - 24*z^2)/(384*w) + (-224*z + 24*z^2)/(384*(-8 + w)))*
      J[29, -1, y, z, w] + (1/8 + w^2/(8*z^2))*J[29, 0, y, w, z] + 
     (w/(8*z) + z/(8*w))*J[29, 0, y, z, w] + (1/(8*w) + w/(2*z^2))*
      J[30, 0, y, w, z] + (1/(2*w) + w/(8*z^2))*J[30, 0, y, z, w] + 
     (-440/(3*(-8 + w)*z^2) + (-42240 - 2272*w + 472*w^2)/(2304*z^2) + 
       251/(9*(-8 + w)*z) + (352 - 888*w - 118*w^2)/(2304*z) - 
       32768/(9*(-8 + w)*(w + z)^3) + (-1048576 - 131072*w - 16384*w^2)/
        (2304*(w + z)^3) - 1536/((-8 + w)*(w + z)^2) + 
       (-442368 - 55296*w - 9216*w^2 + 720*w^3)/(2304*(w + z)^2) + 
       1328/(3*(-8 + w)*(w + z)) + (127488 + 25600*w + 168*w^2)/
        (2304*(w + z)) + (-14528 + 66*w + 114*z)/2304 + 
       (-81952 + 6276*z - 295*z^2)/(2304*(-8 + w)) + (3008 + 756*z - 59*z^2)/
        (2304*w))*J[31, -1, y, w, z] + ((-7104 + 7632*w - 944*z)/18432 - 
       55/(3*w*(-8 + z)) + (1084160 - 81952*w + 6276*w^2 - 295*w^3)/
        (18432*(-8 + z)) + (24064*w + 6048*w^2 - 472*w^3)/(18432*z^2) + 
       (-61440 - 34272*w - 5364*w^2 + 295*w^3)/(18432*z) + 
       (8388608 - 1048576*w + 131072*w^2)/(18432*(w + z)^3) + 
       32768/(9*(-8 + z)*(w + z)^3) + (3538944 - 573440*w + 73728*w^2 + 
         5760*w^3)/(18432*(w + z)^2) + 9728/(9*(-8 + z)*(w + z)^2) + 
       (-1019904 + 131072*w - 12864*w^2)/(18432*(w + z)) - 
       1904/(3*(-8 + z)*(w + z)) + (-18176 + 3776*z)/(18432*w))*
      J[31, -1, y, z, w] + (-37/48 - 32/((-8 + w)*z^2) + 
       (-768 - 32*w + 8*w^2)/(192*z^2) + 16/(3*(-8 + w)*z) + 
       (32 - 2*w^2)/(192*z) - 4096/(3*(-8 + w)*(w + z)^3) + 
       (-32768 - 4096*w - 512*w^2)/(192*(w + z)^3) - (3*w^2)/(8*(w + z)^2) + 
       32/((-8 + w)*(w + z)) + (768 + 224*w + 12*w^2)/(192*(w + z)) + 
       (-704 + 84*z - 5*z^2)/(192*(-8 + w)) + (64 + 12*z - z^2)/(192*w))*
      J[31, 0, y, w, z] + ((96*w - 16*z)/1536 - 4/(w*(-8 + z)) + 
       (7168 - 704*w + 84*w^2 - 5*w^3)/(1536*(-8 + z)) + 
       (512*w + 96*w^2 - 8*w^3)/(1536*z^2) + (-768 - 480*w - 84*w^2 + 5*w^3)/
        (1536*z) + (262144 - 32768*w + 4096*w^2)/(1536*(w + z)^3) + 
       4096/(3*(-8 + z)*(w + z)^3) + (-4096*w + 576*w^2)/(1536*(w + z)^2) - 
       512/(3*(-8 + z)*(w + z)^2) + (-6144 + 1216*w - 96*w^2)/
        (1536*(w + z)) - 32/((-8 + z)*(w + z)) + (-256 + 64*z)/(1536*w))*
      J[31, 0, y, z, w] + (-1/16 + z/(16*(w + z)))*J[31, 1, y, w, z] + 
     (-1/16 + z/(16*(w + z)))*J[31, 1, y, z, w] + 
     (-64/((-8 + w)*z^2) + (-816 - 68*w + 24*w^2)/(96*z^2) + 
       32/(3*(-8 + w)*z) - 1/(w*z) + (-20 + 24*w)/(96*z) - 
       32/(3*(-8 + w)*(w + z)) + (64 + 4*z - z^2)/(96*(-8 + w)) + 
       (-76 - 4*z + z^2)/(96*w) + (-48 - 12*z + 8*z^2)/(96*w^2))*
      J[32, 0, y, w, z] + (1/4 - 8/(w*(-8 + z)) + (64*w + 4*w^2 - w^3)/
        (768*(-8 + z)) + (-384*w - 96*w^2 + 64*w^3)/(768*z^3) + 
       (-768 - 608*w - 32*w^2 + 8*w^3)/(768*z^2) - 1/(2*w*z) + 
       (-160 - 64*w - 4*w^2 + w^3)/(768*z) + 32/(3*(-8 + z)*(w + z)) + 
       (-544 + 192*z)/(768*w))*J[32, 0, y, z, w] + 
     (-1/8*1/w - (3*w)/(8*z^2) - 3/(8*z) - z/(8*w^2))*J[32, 1, y, w, z] + 
     (-3/(8*w) - w^2/(8*z^3) - w/(8*z^2) - 3/(8*z))*J[32, 1, y, z, w] + 
     (-1400/(3*(-8 + w)*z^2) + (-134400 - 15648*w - 480*w^2 + 144*w^3)/
        (2304*z^2) - 505/(9*(-8 + w)*z) + (-20768 - 2528*w + 1166*w^2)/
        (2304*z) + 10240/(9*(-8 + w)*(w + z)^2) + (327680 + 40960*w)/
        (2304*(w + z)^2) + 800/(3*(-8 + w)*(w + z)) + 
       (76800 + 17408*w - 144*w^2)/(2304*(w + z)) + (-11656 - 174*w + 66*z)/
        2304 + (-34208 + 7172*z - 607*z^2)/(2304*(-8 + w)) + 
       (1152 + 284*z - 35*z^2)/(2304*w))*J[33, -1, y, w, z] + 
     (-175/(3*w*(-8 + z)) + (485120 - 34208*w + 7172*w^2 - 607*w^3)/
        (18432*(-8 + z)) + (9216*w + 2272*w^2 - 280*w^3)/(18432*z^2) + 
       (-36864 - 59040*w - 6644*w^2 + 607*w^3)/(18432*z) + 
       (-2621440 + 327680*w)/(18432*(w + z)^2) - 
       10240/(9*(-8 + z)*(w + z)^2) + (-614400 + 139264*w + 1152*w^2)/
        (18432*(w + z)) - 1120/(9*(-8 + z)*(w + z)) + 
       (-20224 - 2544*w + 9328*z)/18432 + (-125184 - 3840*z + 1152*z^2)/
        (18432*w))*J[33, -1, y, z, w] + (-23/48 + (-768 - 72*w)/(192*z^2) - 
       32/((-8 + w)*z^2) - 32/(3*(-8 + w)*z) + (-304 - 100*w + 10*w^2)/
        (192*z) + 512/(3*(-8 + w)*(w + z)^2) + (4096 + 512*w)/
        (192*(w + z)^2) + 16/((-8 + w)*(w + z)) + (384 + 136*w)/
        (192*(w + z)) + (-64 + 52*z - 5*z^2)/(192*(-8 + w)) + 
       (24 + 4*z - z^2)/(192*w))*J[33, 0, y, w, z] + 
     (-3/(8*w) - 4/(w*(-8 + z)) + (1024 - 64*w + 52*w^2 - 5*w^3)/
        (1536*(-8 + z)) + (192*w + 32*w^2 - 8*w^3)/(1536*z^2) + 
       (-384 - 672*w - 52*w^2 + 5*w^3)/(1536*z) + (-32768 + 4096*w)/
        (1536*(w + z)^2) - 512/(3*(-8 + z)*(w + z)^2) + 
       (-3072 + 1088*w)/(1536*(w + z)) + 16/(3*(-8 + z)*(w + z)) + 
       (-800 + 80*z)/1536)*J[33, 0, y, z, w] - (w*J[33, 1, y, w, z])/(16*z) - 
     J[33, 1, y, z, w]/16 + ((1656 + 30*w - 15*z)/144 + 880/(3*(-8 + w)*z) + 
       (5280 + 308*w - 118*w^2)/(144*z) + (-32768 - 4096*w)/(144*(w + z)^2) - 
       16384/(9*(-8 + w)*(w + z)^2) - 8960/(9*(-8 + w)*(w + z)) + 
       (-17920 - 2304*w + 36*w^2)/(144*(w + z)) + (8704 - 972*z + 59*z^2)/
        (144*(-8 + w)))*J[34, -1, y, w, z] + 
     ((2464 + 528*w - 944*z)/1152 + (-101120 + 8704*w - 972*w^2 + 59*w^3)/
        (1152*(-8 + z)) + (4544*w + 852*w^2 - 59*w^3)/(1152*z) + 
       (262144 - 32768*w)/(1152*(w + z)^2) + 16384/(9*(-8 + z)*(w + z)^2) + 
       (143360 - 18432*w - 288*w^2)/(1152*(w + z)) + 768/((-8 + z)*(w + z)))*
      J[34, -1, y, z, w] + (5/4 + 64/((-8 + w)*z) + (96 + 7*w - 2*w^2)/
        (12*z) + (-1024 - 128*w)/(12*(w + z)^2) - 
       2048/(3*(-8 + w)*(w + z)^2) + (-128 - 18*w)/(12*(w + z)) - 
       256/(3*(-8 + w)*(w + z)) + (32 - 12*z + z^2)/(12*(-8 + w)))*
      J[34, 0, y, w, z] + ((56 - 16*z)/96 + (-256 + 32*w - 12*w^2 + w^3)/
        (96*(-8 + z)) + (88*w + 12*w^2 - w^3)/(96*z) + 
       (8192 - 1024*w)/(96*(w + z)^2) + 2048/(3*(-8 + z)*(w + z)^2) + 
       (1024 - 144*w)/(96*(w + z)))*J[34, 0, y, z, w] + 
     (w*J[34, 1, y, w, z])/(4*z) + J[34, 1, y, z, w]/4 + 
     ((2592 - 648*w + 114*w^2 - 161*w^3 - 59*w^4)/(72*z^2) + 
       (648 + 342*w + 250*w^2 - 65*w^3)/(72*z) - (64*w)/(9*(w + z)) - 
       144/(z^2*(4 + w + z)) - 72/(z*(4 + w + z)) + 
       (-12 - 87*w - 129*w^2 + 478*z - 123*w*z)/72)*J[35, -2, y, w, z] + 
     ((648 - 12*w + 478*w^2)/(72*z) - (64*w)/(9*(w + z)) + 
       36/(w*(4 + w + z)) - 36/(z*(4 + w + z)) + 
       (342 - 87*w - 123*w^2 + 250*z - 129*w*z - 65*z^2)/72 + 
       (-648 + 114*z - 161*z^2 - 59*z^3)/(72*w))*J[35, -2, y, z, w] + 
     ((288 - 72*w + 12*w^2 - 16*w^3 - 4*w^4)/(24*z^2) + 
       (72 + 42*w + 17*w^2 - 7*w^3)/(24*z) - (8*w)/(3*(w + z)) - 
       48/(z^2*(4 + w + z)) - 24/(z*(4 + w + z)) + 
       (6 - 15*w^2 + 53*z - 12*w*z)/24)*J[35, -1, y, w, z] + 
     ((72 + 6*w + 53*w^2)/(24*z) - (8*w)/(3*(w + z)) + 12/(w*(4 + w + z)) - 
       12/(z*(4 + w + z)) + (42 - 12*w^2 + 17*z - 15*w*z - 7*z^2)/24 + 
       (-72 + 12*z - 16*z^2 - 4*z^3)/(24*w))*J[35, -1, y, z, w] + 
     (1/2 + w/4 + z/2)*J[35, 0, y, w, z] + (w/4 + (2*w + 2*w^2)/(4*z))*
      J[35, 0, y, z, w] + ((-8 - 12*z)/(24*w) + (20*w + 17*w^2 + 4*w^3)/
        (24*z^2) + (-44 + 6*w + 7*w^2)/(24*z) + 8/(3*(w + z)) + 
       (27 + 15*w + 12*z)/24)*J[36, -1, y, w, z] + 
     ((-8*w - 12*w^2)/(24*z^2) + (20 + 27*w + 12*w^2)/(24*z) - 
       8/(3*(w + z)) + (6 + 15*w + 7*z)/24 + (20 + 17*z + 4*z^2)/(24*w))*
      J[36, -1, y, z, w] + (-1/2*1/w + (-4 - w^2)/(4*z^2) + 
       1/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*
      J[36, 0, y, w, z] + ((4 - 2*w)/(4*z^2) - z/(4*w) - 1/(w*(4 + w + z)) - 
       4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)))*J[36, 0, y, z, w] + 
     ((12 - 117*w - 14*z)/72 + (-864 + 216*w - 102*w^2 - 59*w^3)/(72*z^2) + 
       (-216 + 150*w - 18*w^2)/(72*z) + 48/(z^2*(4 + w + z)) + 
       24/(z*(4 + w + z)))*J[37, -2, y, w, z] + 
     ((150 - 117*w - 18*z)/72 + (-216 + 12*w - 14*w^2)/(72*z) - 
       12/(w*(4 + w + z)) + 12/(z*(4 + w + z)) + (216 - 102*z - 59*z^2)/
        (72*w))*J[37, -2, y, z, w] + 
     ((-96 + 24*w - 12*w^2 - 4*w^3)/(24*z^2) + (-24 + 18*w - 3*w^2)/(24*z) + 
       16/(z^2*(4 + w + z)) + 8/(z*(4 + w + z)) + (6 - 12*w + 5*z)/24)*
      J[37, -1, y, w, z] + ((18 - 12*w - 3*z)/24 + (-24 + 6*w + 5*w^2)/
        (24*z) - 4/(w*(4 + w + z)) + 4/(z*(4 + w + z)) + 
       (24 - 12*z - 4*z^2)/(24*w))*J[37, -1, y, z, w] + 
     (1/2 + w/4 + z/2)*J[37, 0, y, w, z] + (w/4 + (2*w + 2*w^2)/(4*z))*
      J[37, 0, y, z, w] + (1/2 + (-6 - 5*z)/(24*w) + (-24 + 18*w + 4*w^2)/
        (24*z^2) + (-12 + 3*w)/(24*z) + 1/(w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*J[38, -1, y, w, z] + 
     (1/8 + (24 - 6*w - 5*w^2)/(24*z^2) + (-12 + 12*w)/(24*z) - 
       1/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)) + 
       (18 + 4*z)/(24*w))*J[38, -1, y, z, w] + (-1/4 + (-2 - 2*z)/(4*w))*
      J[38, 0, y, w, z] + ((-2*w - 2*w^2)/(4*z^2) - w/(4*z))*
      J[38, 0, y, z, w] + (63872/(9*(-8 + w)*z^2) + 
       (766464 + 95808*w + 5656*w^2 - 1102*w^3)/(864*z^2) - 
       17936/(27*(-8 + w)*z) + (-71744 - 4616*w + 20*w^2 - 177*w^3)/(864*z) - 
       32768/(9*(-8 + w)*(w + z)^2) + (-393216 - 49152*w - 6144*w^2)/
        (864*(w + z)^2) - 40960/(27*(-8 + w)*(w + z)) + 
       (-163840 - 29952*w - 3744*w^2 + 108*w^3)/(864*(w + z)) + 
       (22392 + 2160*w + 9*w^2 - 488*z + 36*w*z)/864 + 
       (119360 - 20632*z + 1810*z^2)/(864*(-8 + w)))*J[39, -2, y, w, z] + 
     (7984/(9*w*(-8 + z)) + (-942336 + 59680*w - 10316*w^2 + 905*w^3)/
        (3456*(-8 + z)) + (29888*w + 8364*w^2 - 905*w^3)/(3456*z) + 
       (1572864 - 196608*w + 24576*w^2)/(3456*(w + z)^2) + 
       32768/(9*(-8 + z)*(w + z)^2) + (655360 - 144384*w + 14976*w^2 + 
         432*w^3)/(3456*(w + z)) + 28672/(27*(-8 + z)*(w + z)) + 
       (383232 + 22624*z - 4408*z^2)/(3456*w) + 
       (-18464 - 6336*w - 288*w^2 + 80*z + 468*w*z - 708*z^2)/3456)*
      J[39, -2, y, z, w] + (5056/(3*(-8 + w)*z^2) + 
       (60672 + 7584*w + 380*w^2 - 83*w^3)/(288*z^2) - 1624/(9*(-8 + w)*z) + 
       (-6496 - 220*w - 8*w^2 - 12*w^3)/(288*z) - 
       4096/(3*(-8 + w)*(w + z)^2) + (-49152 - 6144*w - 768*w^2)/
        (288*(w + z)^2) + 256/(9*(-8 + w)*(w + z)) + 
       (1024 - 1152*w - 144*w^2)/(288*(w + z)) + (828 + 108*w + 8*z)/288 + 
       (928 - 1172*z + 131*z^2)/(288*(-8 + w)))*J[39, -1, y, w, z] + 
     (632/(3*w*(-8 + z)) + (-43776 + 928*w - 1172*w^2 + 131*w^3)/
        (2304*(-8 + z)) + (5696*w + 1236*w^2 - 131*w^3)/(2304*z) + 
       (393216 - 49152*w + 6144*w^2)/(2304*(w + z)^2) + 
       4096/(3*(-8 + z)*(w + z)^2) + (-8192 - 15360*w + 1152*w^2)/
        (2304*(w + z)) - 1792/(9*(-8 + z)*(w + z)) + 
       (60672 + 3040*z - 664*z^2)/(2304*w) + (-1760 - 288*w - 64*z - 96*z^2)/
        2304)*J[39, -1, y, z, w] + (256/((-8 + w)*z^2) + 
       (768 + 96*w + 4*w^2 - w^3)/(24*z^2) - 128/(3*(-8 + w)*z) + 
       (-128 - 8*w - w^2)/(24*z) + z/24 + 16/(3*(w + z)) + 
       128/(3*(-8 + w)*(w + z)) + (-64 - 4*z + z^2)/(24*(-8 + w)))*
      J[39, 0, y, w, z] + ((-64 - 8*z)/192 + 32/(w*(-8 + z)) + 
       (-64*w - 4*w^2 + w^3)/(192*(-8 + z)) + (64*w + 12*w^2 - w^3)/(192*z) - 
       16/(3*(w + z)) - 128/(3*(-8 + z)*(w + z)) + (768 + 32*z - 8*z^2)/
        (192*w))*J[39, 0, y, z, w] + (256/((-8 + w)*z^2) + 
       (9216 + 1612*w + 131*w^2 - 18*w^3)/(288*z^2) - 296/(3*(-8 + w)*z) + 
       (-3664 - 153*w + 12*w^2)/(288*z) + 1792/(3*(-8 + w)*(w + z)^2) + 
       (21504 + 2304*w)/(288*(w + z)^2) + 352/(3*(-8 + w)*(w + z)) + 
       (5312 + 432*w)/(288*(w + z)) + (-207 + 6*z)/288 + 
       (-1440 + 204*z - 9*z^2)/(288*(-8 + w)) + (-580 - 143*z + 9*z^2)/
        (288*w))*J[40, -1, y, w, z] + 
     (32/(w*(-8 + z)) + (5376 - 1440*w + 204*w^2 - 9*w^3)/(2304*(-8 + z)) + 
       (-4640*w - 1144*w^2 + 72*w^3)/(2304*z^2) + 
       (7808 - 216*w - 156*w^2 + 9*w^3)/(2304*z) + (-172032 + 18432*w)/
        (2304*(w + z)^2) - 1792/(3*(-8 + z)*(w + z)^2) + 
       (-42496 + 3456*w)/(2304*(w + z)) - 128/(3*(-8 + z)*(w + z)) + 
       (-1224 + 96*z)/2304 + (12896 + 1048*z - 144*z^2)/(2304*w))*
      J[40, -1, y, z, w] + ((-2 - z)/(24*w) + (8*w + w^2)/(24*z^2) - 
       1/(3*z) + 2/(3*(w + z)))*J[40, 0, y, w, z] + 
     ((-2*w - w^2)/(24*z^2) + 1/(3*z) + (8 + z)/(24*w) - 2/(3*(w + z)))*
      J[40, 0, y, z, w] + (-171008/(9*(-8 + w)*z^2) + 
       (-1026048 - 128256*w - 7904*w^2 + 1496*w^3)/(432*z^2) + 
       151040/(27*(-8 + w)*z) + (302080 + 42560*w + 4464*w^2 - 374*w^3)/
        (432*z) + (-106496 - 13312*w)/(432*(w + z)) - 
       53248/(27*(-8 + w)*(w + z)) + (-22208 - 3608*w - 248*w^2 + 1624*z + 
         248*z^2)/432 + (-139264 + 14272*z - 2988*z^2 + 187*z^3)/
        (432*(-8 + w)) + (-8128*z - 2484*z^2 + 187*z^3)/(432*w))*
      J[41, -2, y, w, z] + (-21376/(9*w*(-8 + z)) + 
       (1564672 - 139264*w + 14272*w^2 - 2988*w^3 + 187*w^4)/
        (3456*(-8 + z)) + (-65024*w^2 - 19872*w^3 + 1496*w^4)/(3456*z^2) + 
       (-38400*w - 1280*w^2 + 4972*w^3 - 187*w^4)/(3456*z) + 
       (851968 - 106496*w)/(3456*(w + z)) + 53248/(27*(-8 + z)*(w + z)) + 
       (340480 - 28864*w + 35712*z - 1984*w*z - 2992*z^2)/3456 + 
       (-1026048 - 63232*z + 11968*z^2)/(3456*w))*J[41, -2, y, z, w] + 
     (-14080/(3*(-8 + w)*z^2) + (-337920 - 42240*w - 2272*w^2 + 472*w^3)/
        (576*z^2) + 13312/(9*(-8 + w)*z) + (106496 + 14272*w + 1296*w^2 - 
         118*w^3)/(576*z) + (-65536 - 8192*w)/(576*(w + z)) - 
       8192/(9*(-8 + w)*(w + z)) + (-5824 - 1240*w - 64*w^2 + 728*z + 64*z^2)/
        576 + (-38912 + 4928*z - 972*z^2 + 59*z^3)/(576*(-8 + w)) + 
       (-3008*z - 756*z^2 + 59*z^3)/(576*w))*J[41, -1, y, w, z] + 
     (-1760/(3*w*(-8 + z)) + (327680 - 38912*w + 4928*w^2 - 972*w^3 + 59*w^4)/
        (4608*(-8 + z)) + (-24064*w^2 - 6048*w^3 + 472*w^4)/(4608*z^2) + 
       (-7680*w + 896*w^2 + 1484*w^3 - 59*w^4)/(4608*z) + 
       (524288 - 65536*w)/(4608*(w + z)) + 8192/(9*(-8 + z)*(w + z)) + 
       (114176 - 9920*w + 10368*z - 512*w*z - 944*z^2)/4608 + 
       (-337920 - 18176*z + 3776*z^2)/(4608*w))*J[41, -1, y, z, w] + 
     (-1024/((-8 + w)*z^2) + (-6144 - 768*w - 32*w^2 + 8*w^3)/(48*z^2) + 
       896/(3*(-8 + w)*z) + (1792 + 224*w + 24*w^2 - 2*w^3)/(48*z) + 
       (-2048 - 256*w)/(48*(w + z)) - 1024/(3*(-8 + w)*(w + z)) + 
       (64 - 8*w - 2*w^2 - 8*z + 2*z^2)/48 + (-64*z - 12*z^2 + z^3)/(48*w) + 
       (512 - 32*z - 12*z^2 + z^3)/(48*(-8 + w)))*J[41, 0, y, w, z] + 
     (-128/(w*(-8 + z)) + (-2048 + 512*w - 32*w^2 - 12*w^3 + w^4)/
        (384*(-8 + z)) + (-512*w^2 - 96*w^3 + 8*w^4)/(384*z^2) + 
       (-32*w^2 + 28*w^3 - w^4)/(384*z) + (16384 - 2048*w)/(384*(w + z)) + 
       1024/(3*(-8 + z)*(w + z)) + (1792 - 64*w + 192*z - 16*w*z - 16*z^2)/
        384 + (-6144 - 256*z + 64*z^2)/(384*w))*J[41, 0, y, z, w] + 
     ((3 - z)/(24*w) + 64/((-8 + w)*z^2) + (192 + 11*w - 3*w^2)/(24*z^2) - 
       1/(2*z) - 56/(3*(-8 + w)*z) + 32/(3*(w + z)^2) + 
       256/(3*(-8 + w)*(w + z)^2) + 2/(w + z) + 64/(3*(-8 + w)*(w + z)) + 
       (-24 + 2*z)/(24*(-8 + w)))*J[42, -1, y, w, z] + 
     ((44 - 12*z)/(96*w) + 8/(w*(-8 + z)) + (32 - 12*w + w^2)/(96*(-8 + z)) + 
       (12*w - 4*w^2)/(96*z^2) + (112 + 12*w - w^2)/(96*z) - 
       32/(3*(w + z)^2) - 256/(3*(-8 + z)*(w + z)^2) - 2/(w + z) - 
       32/(3*(-8 + z)*(w + z)))*J[42, -1, y, z, w] + 
     (1/(8*w) + w/(8*z^2))*J[42, 0, y, w, z] + (1/(8*w) + w/(8*z^2))*
      J[42, 0, y, z, w] + (136 - 45*w + 40*Log[w + z])/(48*z)) + 
   Qq^2*(967/864 + ((3928 - 2858*w + 469*w^2)/(432*z^2) - 187/(54*w*z) + 
       (-3364 + 770*w)/(432*z) + (3830 - 793*w)/(432*(w + z)) + 
       329/(54*z*(w + z)))*J[4, -1, w] + 
     (271/216 - 463/(54*z^2) + 965/(216*z) + 491/(54*w*z) + 
       (-3830 - 793*w)/(432*(w + z)) + 329/(54*z*(w + z)) + 
       (-2858 + 469*z)/(432*w))*J[4, -1, z] + 
     ((184 - 122*w + 19*w^2)/(72*z^2) - 4/(9*w*z) + (-160 + 32*w)/(72*z) + 
       (128 - 22*w)/(72*(w + z)) + 20/(9*z*(w + z)))*J[4, 0, w] + 
     (4/9 - 4/(9*z^2) - 4/(9*z) + 23/(9*w*z) + (-128 - 22*w)/(72*(w + z)) + 
       20/(9*z*(w + z)) + (-122 + 19*z)/(72*w))*J[4, 0, z] + 
     (5/72 + (121 - 50*w + 3*w^2)/(144*z^2) + 13/(144*w*z) + 
       (-160 + 19*w)/(144*z) + (-16 + w)/(144*(w + z)) + 107/(72*z*(w + z)))*
      J[5, 0, w] + (7/144 + 85/(144*z^2) + 121/(144*w*z) + 
       (-176 + 10*w)/(144*z) + (16 + w)/(144*(w + z)) + 107/(72*z*(w + z)) + 
       (-50 + 3*z)/(144*w))*J[5, 0, z] + (-1/48 + (-6 + w^2)/(48*z^2) + 
       1/(8*w*z) + w/(48*z) - w/(24*(w + z)))*J[5, 1, w] + 
     (1/48 + 1/(8*z^2) - 1/(8*w*z) - w/(48*z) + z/(48*w) - w/(24*(w + z)))*
      J[5, 1, z] + (-1/12 + 1/(2*z^2) + 1/(2*w*z) - w/(12*z))*J[9, 0, y] + 
     ((3544*w - 2762*w^2 + 469*w^3)/(432*z^2) + (11760 - 10430*w + 2120*w^2)/
        (432*z) + (-10430 + 3302*w + 2120*z)/432 + (3544 - 2762*z + 469*z^2)/
        (432*w))*J[10, -1, y] + ((184*w - 122*w^2 + 19*w^3)/(72*z^2) + 
       (368 - 366*w + 76*w^2)/(72*z) + (-366 + 114*w + 76*z)/72 + 
       (184 - 122*z + 19*z^2)/(72*w))*J[10, 0, y] + 
     (-80/(27*w) + (-128 + 112*w)/432 + (3928*w - 2858*w^2 + 469*w^3)/
        (432*z^2) + (6168 - 6954*w + 1353*w^2)/(432*z))*J[22, -2, y, w, z] + 
     ((-80*w)/(27*z^2) + (6168 - 128*w)/(432*z) + (-6954 + 112*w + 1353*z)/
        432 + (3928 - 2858*z + 469*z^2)/(432*w))*J[22, -2, y, z, w] + 
     (-4/(9*w) + (-32 + 10*w)/72 + (184*w - 122*w^2 + 19*w^3)/(72*z^2) + 
       (312 - 282*w + 51*w^2)/(72*z))*J[22, -1, y, w, z] + 
     ((-4*w)/(9*z^2) + (312 - 32*w)/(72*z) + (-282 + 10*w + 51*z)/72 + 
       (184 - 122*z + 19*z^2)/(72*w))*J[22, -1, y, z, w] + 
     (-5/36 + (-63 + 72*w - 16*w^2)/(72*z^2) + (144 - 39*w)/(72*z) - 
       7/(8*w*z))*J[23, -1, y, w, z] + (-13/24 + (72 - 16*z)/(72*w) - 
       7/(8*z^2) + (144 - 10*w)/(72*z) - 7/(8*w*z))*J[23, -1, y, z, w] + 
     (1/24 + (-6 + w^2)/(24*z^2) - 1/(4*w*z) + w/(8*z))*J[23, 0, y, w, z] + 
     (1/8 - 1/(4*z^2) - 1/(4*w*z) + w/(24*z) + z/(24*w))*J[23, 0, y, z, w] + 
     (4836 - 576*Log[w + z])/(2592*w*z) + (-4776 + 5760*Log[w + z])/
      (2592*z*(w + z)) + (-8027 + 2901*w + 12*Log[w + z] - 
       1080*PolyGamma[2, 1] - 2160*Zeta[3])/(2592*z) + 
     (-3894 + 723*z - 432*PolyGamma[2, 1] - 864*Zeta[3])/(2592*w) + 
     (-3084 - 3894*w + 723*w^2 - 576*Log[w + z] - 432*w*PolyGamma[2, 1] - 
       864*w*Zeta[3])/(2592*z^2))))/(mt^2*N)


==> anc/form_factors/F3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(1/2*e0^2*(-1 + N^2)*Deltafun[i2, i1]*
  (Qt^2*(-37/(24*w) + (88*w - 22*w^2)/(24*z^3) - 1/(8*z) - 14/(z*(w + z)) + 
     (-44 + 11*z)/(24*w^2) + (-59/(6*w) + (340 + 106*w)/(6*z^2) + 71/(6*z) - 
       94/(3*w*z) + 12/(z*(w + z)))*J[3, -1, y] + 
     (-2/w + (12 + 4*w)/z^2 + 2/z - 6/(w*z))*J[3, 0, y] + 
     ((-17664 - 384*z)/(4608*w^2) + (3648 - 48*z)/(4608*w) + 
       8/(w^2*(-8 + z)) - 19/(3*w*(-8 + z)) + 
       (-7296 + 576*w - 60*w^2 + 3*w^3)/(4608*(-8 + z)) + 
       (-36864 - 4608*w + 9600*w^2 - 1536*w^3)/(4608*z^4) - 
       128/((-8 + w)*z^3) + 4/(w*z^3) + (-162816 + 5760*w - 192*w^3)/
        (4608*z^3) + 112/(3*(-8 + w)*z^2) + 8/(w^2*z^2) + 179/(3*w*z^2) + 
       (-83840 + 20864*w + 480*w^2 - 24*w^3)/(4608*z^2) - 13/(3*(-8 + w)*z) - 
       4/(w^3*z) - 20/(3*w^2*z) - 1063/(36*w*z) + 
       (12800 - 576*w + 60*w^2 - 3*w^3)/(4608*z) - 256/((-8 + w)*(w + z)^3) + 
       768/((-8 + z)*(w + z)^3) + (221184 - 55296*w)/(4608*(w + z)^2) + 
       16/((-8 + w)*(w + z)^2) - 112/((-8 + z)*(w + z)^2) + 25/(3*(w + z)) + 
       20/(3*(-8 + w)*(w + z)) + 32/((-8 + z)*(w + z)) - 88/(3*z^2*(w + z)) + 
       10/(z*(w + z)) + (-1344 + 48*z)/(4608*(-8 + w)) + 
       (-9216 + 3072*z)/(4608*w^3))*J[4, -1, w] + 
     (-67/(9*w) + (512 + 128*w)/(9*z^2) + 100/(9*z) - 268/(9*w*z) + 
       52/(3*z*(w + z)))*J[4, -1, y] + 
     (8/(w^2*(-8 + z)) - 13/(3*w*(-8 + z)) + (-384 + 48*w - 3*w^2)/
        (1152*(-8 + z)) + (9216 + 3456*w - 1536*w^2)/(1152*z^4) - 
       128/((-8 + w)*z^3) - 4/(w*z^3) + (384 + 6816*w + 192*w^2)/(1152*z^3) + 
       208/(3*(-8 + w)*z^2) - 8/(w^2*z^2) - 182/(3*w*z^2) + 
       (83296 - 1536*w + 24*w^2)/(1152*z^2) - 41/(3*(-8 + w)*z) + 4/(w^3*z) + 
       29/(3*w^2*z) + 1727/(36*w*z) + (-21376 - 48*w + 3*w^2)/(1152*z) - 
       768/((-8 + w)*(w + z)^3) + 256/((-8 + z)*(w + z)^3) + 
       (-55296 - 13824*w)/(1152*(w + z)^2) + 112/((-8 + w)*(w + z)^2) - 
       16/((-8 + z)*(w + z)^2) + 95/(3*(w + z)) + 16/((-8 + w)*(w + z)) + 
       28/(3*(-8 + z)*(w + z)) + 88/(3*z^2*(w + z)) - 70/(z*(w + z)) + 
       (-1008 + 96*z - 3*z^2)/(1152*(-8 + w)) + (-10288 - 96*z + 3*z^2)/
        (1152*w) + (864 - 288*z + 24*z^2)/(1152*w^2) + 
       (1152 - 1344*z + 192*z^2)/(1152*w^3))*J[4, -1, z] + 
     (-w^(-3) + 1/(4*w^2) + (-24*w + 6*w^2)/(12*z^4) + (60 - 15*w)/(12*z^3) - 
       3/(w*z^2) + (-47 + 8*w)/(12*z^2) + 2/(3*z) + 5/(w^2*z) - 95/(12*w*z) + 
       (96 - 24*w)/(12*(w + z)^2) + (w + z)^(-1) + 8/(z^2*(w + z)) + 
       6/(z*(w + z)))*J[4, 0, w] + (-2/(3*w) + (2*(8 + 2*w))/(3*z^2) + 
       2/(3*z) - 8/(3*w*z))*J[4, 0, y] + 
     (5/(4*w^2) - 4/(3*w) + (12 - 3*z)/(12*w^3) + (2*w)/z^4 + 
       (-60 - 6*w)/(12*z^3) + 175/(12*z^2) + 3/(w*z^2) - 10/(3*z) - 
       5/(w^2*z) + 55/(12*w*z) + (-96 - 24*w)/(12*(w + z)^2) + 5/(w + z) - 
       8/(z^2*(w + z)) - 10/(z*(w + z)))*J[4, 0, z] + 
     ((-112128 - 5088*z)/(18432*w^2) + (19168 - 544*z)/(18432*(-8 + w)) + 
       3/(w^2*(-8 + z)) + 29/(16*w*(-8 + z)) + (-49872 + 4032*w - 177*w^2)/
        (18432*(-8 + z)) + (-55296 - 11520*w)/(18432*z^4) - 
       248/(3*(-8 + w)*z^3) + 3/(2*w*z^3) + (-524544 + 158464*w - 64*w^2)/
        (18432*z^3) + 1255/(18*(-8 + w)*z^2) + 3/(w^2*z^2) + 191/(8*w*z^2) + 
       (-113408 - 136576*w + 1416*w^2)/(18432*z^2) - 2981/(144*(-8 + w)*z) - 
       3/(2*w^3*z) - 33/(8*w^2*z) + 1699/(144*w*z) + 
       (98352 - 4032*w + 177*w^2)/(18432*z) - 1024/(w + z)^4 - 
       4096/((-8 + w)*(w + z)^4) - 4096/((-8 + z)*(w + z)^4) + 
       1312/(3*(-8 + w)*(w + z)^3) + (786432 + 6912*w^2)/(18432*(w + z)^3) + 
       608/((-8 + z)*(w + z)^3) + 398/(3*(-8 + w)*(w + z)^2) + 
       (46080 + 33408*w)/(18432*(w + z)^2) - 610/(3*(-8 + z)*(w + z)^2) - 
       55/(24*(w + z)) + 169/(36*(-8 + w)*(w + z)) + 
       385/(12*(-8 + z)*(w + z)) - 13/(z^2*(w + z)) + 35/(18*z*(w + z)) + 
       3/(w^2*(4 + w + z)) + 3/(2*w*(4 + w + z)) + 40/(z^3*(4 + w + z)) + 
       15/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)) + (-16800 + 544*z)/
        (18432*w) + (-9216 + 4608*z)/(18432*w^3))*J[5, 0, w] + 
     ((-129920 - 49920*z)/(18432*w^2) + (50640 - 236*z)/(18432*w) + 
       55/(6*w^2*(-8 + z)) - 319/(72*w*(-8 + z)) + (-5872 + 824*w - 53*w^2)/
        (18432*(-8 + z)) - 392/(3*(-8 + w)*z^3) + 
       (-577536 + 214144*w + 83712*w^2)/(18432*z^3) + 625/(18*(-8 + w)*z^2) + 
       (-138624 - 1632*w + 424*w^2)/(18432*z^2) - 229/(72*(-8 + w)*z) + 
       2681/(144*w*z) + (17680 - 824*w + 53*w^2)/(18432*z) - 
       512/(3*(-8 + w)*(w + z)^3) + 512/(3*(-8 + z)*(w + z)^3) - 
       (3*w)/(8*(w + z)^2) + 9/(16*(w + z)) + 52/(9*(-8 + w)*(w + z)) + 
       74/(9*(-8 + z)*(w + z)) - 313/(9*z*(w + z)) + 9/(w^2*(4 + w + z)) - 
       3/(4*w*(4 + w + z)) + 60/(z^3*(4 + w + z)) + 12/(z^2*(4 + w + z)) + 
       9/(4*z*(4 + w + z)) + (-5744 + 236*z)/(18432*(-8 + w)))*J[5, 0, y] + 
     (1/(2*w^3) + (18044 - 195*z)/(4608*w) + (-22496 - 40*z)/(4608*w^2) + 
       37/(6*w^2*(-8 + z)) - 899/(144*w*(-8 + z)) + (11000 - 802*w + 31*w^2)/
        (4608*(-8 + z)) + (13824 + 2880*w - 2304*w^2)/(4608*z^4) - 
       48/((-8 + w)*z^3) - 3/(2*w*z^3) + (-13248 + 48288*w + 2256*w^2)/
        (4608*z^3) - 35/((-8 + w)*z^2) - 3/(w^2*z^2) - 191/(8*w*z^2) + 
       (-60448 + 8616*w - 248*w^2)/(4608*z^2) + 841/(48*(-8 + w)*z) + 
       3/(2*w^3*z) + 33/(8*w^2*z) + 637/(36*w*z) + (-11240 + 802*w - 31*w^2)/
        (4608*z) + 1024/(w + z)^4 + 4096/((-8 + w)*(w + z)^4) + 
       4096/((-8 + z)*(w + z)^4) - 608/((-8 + w)*(w + z)^3) + 
       (-196608 - 1728*w^2)/(4608*(w + z)^3) - 1312/(3*(-8 + z)*(w + z)^3) - 
       398/(3*(-8 + w)*(w + z)^2) + (-20736 + 29088*w)/(4608*(w + z)^2) + 
       610/(3*(-8 + z)*(w + z)^2) - 211/(48*(w + z)) + 
       13/(12*(-8 + w)*(w + z)) - 859/(36*(-8 + z)*(w + z)) + 
       13/(z^2*(w + z)) - 517/(18*z*(w + z)) + 6/(w^2*(4 + w + z)) + 
       3/(4*w*(4 + w + z)) + 20/(z^3*(4 + w + z)) + 15/(z^2*(4 + w + z)) + 
       3/(4*z*(4 + w + z)) + (-6228 + 195*z)/(4608*(-8 + w)))*J[5, 0, z] + 
     (-3/(8*w^3) + (-1440 - 96*z)/(1536*w^2) + (320 - 8*z)/(1536*(-8 + w)) + 
       3/(4*w*(-8 + z)) + (-960 + 72*w - 3*w^2)/(1536*(-8 + z)) - 
       (3*w)/(4*z^4) - 32/((-8 + w)*z^3) + (-9408 + 2816*w + 64*w^2)/
        (1536*z^3) + 64/(3*(-8 + w)*z^2) - 9/(8*w*z^2) + 
       (-3040 - 1472*w + 24*w^2)/(1536*z^2) - 73/(12*(-8 + w)*z) + 
       15/(8*w^2*z) + 49/(24*w*z) + (1632 - 72*w + 3*w^2)/(1536*z) - 
       384/(w + z)^4 - 1536/((-8 + w)*(w + z)^4) - 
       1536/((-8 + z)*(w + z)^4) + 40/(w + z)^3 + 224/((-8 + w)*(w + z)^3) + 
       288/((-8 + z)*(w + z)^3) - 4/(w + z)^2 + 32/((-8 + w)*(w + z)^2) - 
       68/((-8 + z)*(w + z)^2) + 1/(2*(w + z)) + 8/(3*(-8 + w)*(w + z)) + 
       8/((-8 + z)*(w + z)) + 3/(z^2*(w + z)) + 85/(24*z*(w + z)) + 
       1/(w^2*(4 + w + z)) + 3/(4*w*(4 + w + z)) + 16/(z^3*(4 + w + z)) + 
       8/(z^2*(4 + w + z)) + 3/(4*z*(4 + w + z)) + (-672 + 8*z)/(1536*w))*
      J[5, 1, w] + ((-3808 - 1344*z)/(1536*w^2) + (432 - 4*z)/(1536*w) + 
       2/(w^2*(-8 + z)) - 13/(12*w*(-8 + z)) + (-128 + 16*w - w^2)/
        (1536*(-8 + z)) - 32/((-8 + w)*z^3) + (-15360 + 7136*w + 1920*w^2)/
        (1536*z^3) + 28/(3*(-8 + w)*z^2) + (480 + 2016*w + 8*w^2)/
        (1536*z^2) - 13/(12*(-8 + w)*z) + 283/(48*w*z) + 
       (2048 - 16*w + w^2)/(1536*z) - 64/((-8 + w)*(w + z)^3) + 
       64/((-8 + z)*(w + z)^3) + 4/((-8 + w)*(w + z)^2) - 
       4/((-8 + z)*(w + z)^2) + 5/(3*(-8 + w)*(w + z)) + 
       7/(3*(-8 + z)*(w + z)) - 61/(6*z*(w + z)) + 3/(w^2*(4 + w + z)) + 
       24/(z^3*(4 + w + z)) + 3/(z^2*(4 + w + z)) + 
       (-112 + 4*z)/(1536*(-8 + w)))*J[5, 1, y] + 
     (3/(8*w^3) + (-512 - 16*z)/(768*w^2) + (392 - 6*z)/(768*w) + 
       2/(w^2*(-8 + z)) - 11/(6*w*(-8 + z)) + (416 - 28*w + w^2)/
        (768*(-8 + z)) + (3*w)/(4*z^4) + (-2976 + 1488*w + 96*w^2)/
        (768*z^3) - 12/((-8 + w)*z^2) + 9/(8*w*z^2) + (-3712 + 816*w - 8*w^2)/
        (768*z^2) + 5/((-8 + w)*z) - 15/(8*w^2*z) + 95/(48*w*z) + 
       (-1424 + 28*w - w^2)/(768*z) + 384/(w + z)^4 + 
       1536/((-8 + w)*(w + z)^4) + 1536/((-8 + z)*(w + z)^4) - 40/(w + z)^3 - 
       288/((-8 + w)*(w + z)^3) - 224/((-8 + z)*(w + z)^3) + 4/(w + z)^2 - 
       28/((-8 + w)*(w + z)^2) + 64/((-8 + z)*(w + z)^2) + 1/(2*(w + z)) - 
       1/((-8 + w)*(w + z)) - 17/(3*(-8 + z)*(w + z)) - 3/(z^2*(w + z)) - 
       137/(24*z*(w + z)) + 2/(w^2*(4 + w + z)) + 3/(4*w*(4 + w + z)) + 
       8/(z^3*(4 + w + z)) + 7/(z^2*(4 + w + z)) + 3/(4*z*(4 + w + z)) + 
       (-216 + 6*z)/(768*(-8 + w)))*J[5, 1, z] + 
     (1/(16*w^2) - w/z^3 + 3/(8*z^2) + 1/(16*w*z) - 3/(4*(w + z)^2) - 
       1/(2*z*(w + z)))*J[5, 2, w] + (-1/4*1/w + (-5 - 8*z)/(16*w^2) + 
       (10*w + 16*w^2)/(16*z^3) + (5 + 16*w)/(16*z^2) + 1/(4*z) + 9/(8*w*z) - 
       9/(4*z*(w + z)))*J[5, 2, y] + (1/(2*w^2) - w/(8*z^3) - 7/(16*z^2) - 
       7/(16*w*z) + 3/(4*(w + z)^2) + 3/(4*z*(w + z)))*J[5, 2, z] + 
     (4/3 + (2*(-52 - 22*z))/(9*w) + (2*(89*w + 38*w^2))/(9*z^2) + 
       (2*(67 + 66*w))/(9*z))*J[6, -1, y] + 
     ((2*(-5 - 2*z))/(3*w) + (2*(10*w + 4*w^2))/(3*z^2) + 
       (2*(5 + 6*w))/(3*z))*J[6, 0, y] + 
     (-107/(36*w) + (-276 - 109*z)/(72*w^2) + (-720 + 480*w + 221*w^2)/
        (72*z^3) + (636 + 626*w)/(72*z^2) + 31/(6*z) + 11/(6*w*z) - 
       8/(z*(w + z)) + 6/(w^2*(4 + w + z)) - 1/(2*w*(4 + w + z)) + 
       40/(z^3*(4 + w + z)) + 8/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)))*
      J[7, -1, y] + (-17/(24*w) + (-24 + z)/(24*w^2) + 
       (-96 + 60*w + 10*w^2)/(24*z^3) + (72 + 49*w)/(24*z^2) + 7/(8*z) - 
       1/(2*w*z) - 2/(z*(w + z)) + 2/(w^2*(4 + w + z)) + 
       16/(z^3*(4 + w + z)) + 2/(z^2*(4 + w + z)))*J[7, 0, y] + 
     (1/(4*w) + (-4*w - 4*w^2)/(4*z^3) + (-2 - 4*w)/(4*z^2) - 1/(4*z) - 
       1/(w*z) + 2/(z*(w + z)) + (2 + 2*z)/(4*w^2))*J[7, 1, y] + 
     ((12288 - 1728*z)/(4608*w^2) + (10656 - 216*z)/(4608*w) - 
       4/(w^2*(-8 + z)) - 77/(12*w*(-8 + z)) + 
       (5104 - 576*w - 37*w^2 + 6*w^3)/(4608*(-8 + z)) + 
       (18432 + 16128*w - 768*w^2 - 3072*w^3)/(4608*z^4) - 
       160/(3*(-8 + w)*z^3) - 2/(w*z^3) + (117504 - 58240*w + 10368*w^2 - 
         384*w^3)/(4608*z^3) - 326/(9*(-8 + w)*z^2) - 4/(w^2*z^2) - 
       227/(6*w*z^2) + (37120 + 60768*w + 296*w^2 - 48*w^3)/(4608*z^2) + 
       75/(4*(-8 + w)*z) + 2/(w^3*z) + 65/(6*w^2*z) - 95/(9*w*z) + 
       (-40048 + 576*w + 37*w^2 - 6*w^3)/(4608*z) - z/(3*w^3) + 
       4096/(3*(w + z)^4) + 16384/(3*(-8 + w)*(w + z)^4) + 
       16384/(3*(-8 + z)*(w + z)^4) - 1152/((-8 + w)*(w + z)^3) - 
       w^2/(2*(w + z)^3) + 640/(3*(-8 + z)*(w + z)^3) + 
       (21504 - 5760*w)/(4608*(w + z)^2) - 1016/(9*(-8 + w)*(w + z)^2) + 
       712/(9*(-8 + z)*(w + z)^2) + 39/(4*(w + z)) + 5/((-8 + w)*(w + z)) + 
       23/(9*(-8 + z)*(w + z)) + 68/(3*z^2*(w + z)) - 224/(9*z*(w + z)) - 
       3/(w*(4 + w + z)) - 80/(z^3*(4 + w + z)) - 20/(z^2*(4 + w + z)) - 
       3/(z*(4 + w + z)) + (-7936 + 216*z)/(4608*(-8 + w)))*J[8, 0, w] + 
     ((5744 - 236*z)/(4608*(-8 + w)) - 110/(3*w^2*(-8 + z)) + 
       319/(18*w*(-8 + z)) + (5872 - 824*w + 53*w^2)/(4608*(-8 + z)) + 
       1568/(3*(-8 + w)*z^3) + (577536 - 284032*w - 64512*w^2)/(4608*z^3) - 
       1250/(9*(-8 + w)*z^2) + (-33408 - 21216*w - 424*w^2)/(4608*z^2) + 
       229/(18*(-8 + w)*z) - 2135/(36*w*z) + (-26320 + 824*w - 53*w^2)/
        (4608*z) + 2048/(3*(-8 + w)*(w + z)^3) - 
       2048/(3*(-8 + z)*(w + z)^3) + w/(2*(w + z)^2) - 3/(4*(w + z)) - 
       208/(9*(-8 + w)*(w + z)) - 296/(9*(-8 + z)*(w + z)) + 
       964/(9*z*(w + z)) - 36/(w^2*(4 + w + z)) + 3/(w*(4 + w + z)) - 
       240/(z^3*(4 + w + z)) - 48/(z^2*(4 + w + z)) - 9/(z*(4 + w + z)) + 
       (-27408 + 236*z)/(4608*w) + (163712 + 37440*z)/(4608*w^2))*
      J[8, 0, y] + (-2/(3*w^2*(-8 + z)) + 101/(36*w*(-8 + z)) + 
       (-8448 + 644*w - 27*w^2)/(2304*(-8 + z)) + (-9216 + 1152*w + 1536*w^2)/
        (2304*z^4) + 64/((-8 + w)*z^3) + 2/(w*z^3) + 
       (-23424 - 8832*w + 1728*w^2)/(2304*z^3) + 332/(3*(-8 + w)*z^2) + 
       4/(w^2*z^2) + 215/(6*w*z^2) + (74560 - 8064*w + 216*w^2)/(2304*z^2) - 
       1513/(36*(-8 + w)*z) - 2/(w^3*z) - 29/(6*w^2*z) - 7/(4*w*z) + 
       (-6096 - 644*w + 27*w^2)/(2304*z) - 4096/(3*(w + z)^4) - 
       16384/(3*(-8 + w)*(w + z)^4) - 16384/(3*(-8 + z)*(w + z)^4) - 
       640/(3*(-8 + w)*(w + z)^3) + w^2/(2*(w + z)^3) + 
       1152/((-8 + z)*(w + z)^3) + (7680 - 16704*w)/(2304*(w + z)^2) + 
       3320/(9*(-8 + w)*(w + z)^2) - 3016/(9*(-8 + z)*(w + z)^2) + 
       13/(w + z) + 155/(9*(-8 + w)*(w + z)) + 425/(9*(-8 + z)*(w + z)) - 
       68/(3*z^2*(w + z)) + 32/(3*z*(w + z)) - 12/(w^2*(4 + w + z)) - 
       20/(z^2*(4 + w + z)) + (1464 + 206*z - 12*z^2)/(2304*(-8 + w)) + 
       (-12600 - 206*z + 12*z^2)/(2304*w) + (13888 - 3744*z + 96*z^2)/
        (2304*w^2) + (-4608 - 384*z + 768*z^2)/(2304*w^3))*J[8, 0, z] + 
     (-1/12*1/(-8 + w) + 1/(2*w^3) + 1/(2*w^2) - 1/(w*(-8 + z)) + 
       (320 - 24*w + w^2)/(384*(-8 + z)) + (384*w + 384*w^2)/(384*z^4) + 
       (8256 - 2528*w)/(384*z^3) + 128/((-8 + w)*z^3) - 
       160/(3*(-8 + w)*z^2) + 3/(2*w*z^2) + (-448 + 864*w - 8*w^2)/
        (384*z^2) + 11/((-8 + w)*z) - 5/(2*w^2*z) - 61/(12*w*z) + 
       (-608 + 24*w - w^2)/(384*z) + 512/(w + z)^4 + 
       2048/((-8 + w)*(w + z)^4) + 2048/((-8 + z)*(w + z)^4) - 32/(w + z)^3 - 
       128/((-8 + w)*(w + z)^3) - 384/((-8 + z)*(w + z)^3) + 4/(w + z)^2 - 
       160/(3*(-8 + w)*(w + z)^2) + 272/(3*(-8 + z)*(w + z)^2) + 
       (w + z)^(-1) - 8/((-8 + w)*(w + z)) - 32/(3*(-8 + z)*(w + z)) - 
       4/(z^2*(w + z)) - 11/(6*z*(w + z)) - 1/(w*(4 + w + z)) - 
       32/(z^3*(4 + w + z)) - 12/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)))*
      J[8, 1, w] + ((112 - 4*z)/(384*(-8 + w)) - 8/(w^2*(-8 + z)) + 
       13/(3*w*(-8 + z)) + (128 - 16*w + w^2)/(384*(-8 + z)) + 
       128/((-8 + w)*z^3) + (15360 - 7328*w - 1344*w^2)/(384*z^3) - 
       112/(3*(-8 + w)*z^2) + (-1824 - 1344*w - 8*w^2)/(384*z^2) + 
       13/(3*(-8 + w)*z) - 193/(12*w*z) + (-1376 + 16*w - w^2)/(384*z) + 
       256/((-8 + w)*(w + z)^3) - 256/((-8 + z)*(w + z)^3) - 
       16/((-8 + w)*(w + z)^2) + 16/((-8 + z)*(w + z)^2) - 
       20/(3*(-8 + w)*(w + z)) - 28/(3*(-8 + z)*(w + z)) + 86/(3*z*(w + z)) - 
       12/(w^2*(4 + w + z)) - 96/(z^3*(4 + w + z)) - 12/(z^2*(4 + w + z)) + 
       (-336 + 4*z)/(384*w) + (3616 + 864*z)/(384*w^2))*J[8, 1, y] + 
     (47/(12*w^2) + (-48 - 48*z)/(96*w^3) + (36 - z)/(96*(-8 + w)) + 
       (-108 + z)/(96*w) - 8/(w^2*(-8 + z)) + 16/(3*w*(-8 + z)) + 
       (-48 + 2*w)/(96*(-8 + z)) - w/z^4 + (240 - 96*w)/(96*z^3) + 
       137/(12*z^2) + 16/((-8 + w)*z^2) - 3/(2*w*z^2) + (24 - 2*w)/(96*z) - 
       20/(3*(-8 + w)*z) + 5/(2*w^2*z) - 6/(w*z) - 512/(w + z)^4 - 
       2048/((-8 + w)*(w + z)^4) - 2048/((-8 + z)*(w + z)^4) + 32/(w + z)^3 + 
       384/((-8 + w)*(w + z)^3) + 128/((-8 + z)*(w + z)^3) - 4/(w + z)^2 + 
       112/(3*(-8 + w)*(w + z)^2) - 224/(3*(-8 + z)*(w + z)^2) + 
       (w + z)^(-1) + 4/(3*(-8 + w)*(w + z)) + 4/(3*(-8 + z)*(w + z)) + 
       4/(z^2*(w + z)) + 21/(2*z*(w + z)) - 4/(w^2*(4 + w + z)) - 
       1/(w*(4 + w + z)) - 8/(z^2*(4 + w + z)) - 1/(z*(4 + w + z)))*
      J[8, 1, z] + ((5*w)/(2*z^3) - 5/(4*z^2) - 1/(4*w*z) + (w + z)^(-2) + 
       1/(z*(w + z)))*J[8, 2, w] + (1/(2*w) + (2*w - 8*w^2)/(4*z^3) + 
       (1 - 8*w)/(4*z^2) - 1/(2*z) - 3/(2*w*z) + 3/(z*(w + z)) + 
       (-1 + 4*z)/(4*w^2))*J[8, 2, y] + (-5/(4*w^2) + 1/(2*z^2) + 7/(4*w*z) - 
       (w + z)^(-2) - 2/(z*(w + z)))*J[8, 2, z] + 
     ((-2624 - 352*z)/(384*w^2) + (112 - 4*z)/(384*(-8 + w)) - 
       8/(w^2*(-8 + z)) + 13/(3*w*(-8 + z)) + (128 - 16*w + w^2)/
        (384*(-8 + z)) + 128/((-8 + w)*z^3) + (5440*w + 704*w^2)/(384*z^3) - 
       112/(3*(-8 + w)*z^2) + (960 + 1664*w - 8*w^2)/(384*z^2) + 
       13/(3*(-8 + w)*z) + 25/(6*w*z) + (832 + 16*w - w^2)/(384*z) + 
       256/((-8 + w)*(w + z)^3) - 256/((-8 + z)*(w + z)^3) - 
       16/((-8 + w)*(w + z)^2) + 16/((-8 + z)*(w + z)^2) - 
       20/(3*(-8 + w)*(w + z)) - 28/(3*(-8 + z)*(w + z)) - 40/(3*z*(w + z)) + 
       8/(w^2*(4 + w + z)) + 64/(z^3*(4 + w + z)) + 8/(z^2*(4 + w + z)) + 
       (-304 + 4*z)/(384*w))*J[9, 0, y] + 
     (1/(2*w^2) - w/z^3 - 1/(2*z^2) + 1/(w*z) - 2/(z*(w + z)))*J[9, 1, y] + 
     (-10/3 + (244 - 50*z)/(12*w) + (88*w^2 - 22*w^3)/(12*z^3) + 
       (244*w - 83*w^2)/(12*z^2) + (-84 - 40*w)/(12*z) + 
       (-44*z + 11*z^2)/(12*w^2))*J[10, -1, y] + ((4 - z)/w + (-4 + w)/z)*
      J[10, 0, y] + (1/(2*w^2) - w/z^3 - 1/(2*z^2))*J[11, 0, y] + 
     (-41/(36*w) + (18 - 41*z)/(36*w^2) + (-36*w + 70*w^2)/(36*z^3) + 
       (114 + 181*w)/(36*z^2) + 37/(12*z) + 2/(3*w*z) - 12/(z*(w + z)))*
      J[12, -1, y] + (1/(6*w) + (2*w^2)/(3*z^3) + (-12 + 4*w)/(6*z^2) + 
       1/(2*z) + 2/(w*z) - z/(3*w^2) - 4/(z*(w + z)))*J[12, 0, y] + 
     (2/w + (-16 - 4*w)/z^2 - 2/z + 8/(w*z))*J[13, 0, y] + 
     (19/(12*w) + (-12 - 20*z)/(12*w^2) + (48 + 24*w + 40*w^2)/(12*z^3) + 
       (-48 - 26*w)/(12*z^2) - 1/(4*z) + 3/(w*z) - 2/(w + z) - 
       2/(w^2*(4 + w + z)) - 16/(z^3*(4 + w + z)) - 2/(z^2*(4 + w + z)))*
      J[14, 0, y] + (7/4 + (-68 - 52*z)/(12*w) + (-144 + 100*w + 83*w^2)/
        (12*z^2) + (104 + 60*w)/(12*z) + 8/(w*(4 + w + z)) + 
       48/(z^2*(4 + w + z)))*J[15, -1, y] + 
     (1 + (-12 - 7*z)/(4*w) + (-32 + 20*w + 10*w^2)/(4*z^2) + 
       (16 + 9*w)/(4*z) + 4/(w*(4 + w + z)) + 32/(z^2*(4 + w + z)) + 
       4/(z*(4 + w + z)))*J[15, 0, y] + ((-1 - z)/w + (2*w + 2*w^2)/z^2 + 
       (1 + 2*w)/z)*J[15, 1, y] + (-2/w + (4 + 4*w)/z^2 - 6/(w*z) + 
       2/(w + z) + 8/(z*(w + z)))*J[16, 0, y] + 
     (1/(4*w^2) - w/(2*z^3) - 1/(4*z^2) - 1/(2*w*z) + 1/(z*(w + z)))*
      J[17, 0, y] + ((-8 - 4*w^2)/z^3 + (-6*w - 2*w^2)/z^2 + (-2 - 2*w)/z - 
       2/(w*z) + (2*z)/w^2 + (2 + z)/w + 4/(z*(w + z)) + 
       4/(w^2*(4 + w + z)) + 32/(z^3*(4 + w + z)) + 4/(z^2*(4 + w + z)))*
      J[18, 0, y] + (7/(12*w) + (-10 - 2*z)/(12*w^2) + 
       (20*w + 4*w^2)/(12*z^3) + (-6 - 2*w)/(12*z^2) + 1/(4*z) + 3/(w*z) - 
       6/(z*(w + z)))*J[19, 0, y] + (1/3 + (-24 + z)/(6*w) + 
       (-128*w - 24*w^2 + 2*w^3)/(6*z^3) + (24*w + w^2)/(6*z^2) + 
       (-12 - w)/(6*z) - 32/(w*z) + 64/(z*(w + z)) + (64 + 12*z - z^2)/
        (6*w^2))*J[20, 0, y] + (613/54 - 5344/(9*w^2*(-8 + z)) + 
       5167/(27*w*(-8 + z)) + (-167680 - 34848*w - 7972*w^2 + 1319*w^3)/
        (55296*(-8 + z)) + 74944/(9*(-8 + w)*z^3) + 
       (57556992 + 14362624*w + 3110144*w^2 - 354624*w^3)/(55296*z^3) - 
       25672/(27*(-8 + w)*z^2) + (-2197504 - 2162944*w + 49440*w^2 - 
         10552*w^3)/(55296*z^2) - 2647/(27*(-8 + w)*z) - 1820/(9*w*z) + 
       (-1620736 + 447008*w + 7972*w^2 - 1319*w^3)/(55296*z) + 
       1664/(9*(w + z)^2) + 6656/(9*(-8 + w)*(w + z)^2) - 
       6656/(9*(-8 + z)*(w + z)^2) + (3465216 - 497664*w)/(55296*(w + z)) + 
       320/(3*(-8 + w)*(w + z)) - 320/(3*(-8 + z)*(w + z)) + 
       (57344 + 1018880*z - 47872*z^2)/(55296*w^2) + 
       (-258816 + 89152*z - 5984*z^2)/(55296*(-8 + w)) + 
       (-3367168 - 69824*z + 5984*z^2)/(55296*w))*J[22, -2, y, w, z] + 
     (-217/54 - 5344/(9*w^2*(-8 + z)) + 5167/(27*w*(-8 + z)) + 
       (-167680 - 34848*w - 7972*w^2 + 1319*w^3)/(55296*(-8 + z)) + 
       74944/(9*(-8 + w)*z^3) + (57556992 + 26624*w - 1801984*w^2 + 
         84416*w^3)/(55296*z^3) - 25672/(27*(-8 + w)*z^2) + 
       (-10946560 + 4598528*w + 217888*w^2 - 10552*w^3)/(55296*z^2) - 
       2647/(27*(-8 + w)*z) + 1820/(9*w*z) + 
       (3567872 - 1114592*w + 7972*w^2 - 1319*w^3)/(55296*z) - 
       1664/(9*(w + z)^2) + 6656/(9*(-8 + w)*(w + z)^2) - 
       6656/(9*(-8 + z)*(w + z)^2) + (-3465216 - 497664*w)/(55296*(w + z)) + 
       320/(3*(-8 + w)*(w + z)) - 320/(3*(-8 + z)*(w + z)) + 
       (-258816 + 89152*z - 5984*z^2)/(55296*(-8 + w)) + 
       (3769088 - 609216*z + 5984*z^2)/(55296*w) + 
       (-8265728 - 1727488*z + 194304*z^2)/(55296*w^2))*J[22, -2, y, z, w] + 
     (155/72 - 440/(3*w^2*(-8 + z)) + 473/(9*w*(-8 + z)) + 
       (-22912 - 720*w - 400*w^2 + 53*w^3)/(9216*(-8 + z)) + 
       6272/(3*(-8 + w)*z^3) + (2408448 + 636928*w + 104192*w^2 - 10176*w^3)/
        (9216*z^3) - 2648/(9*(-8 + w)*z^2) + (-203776 - 119680*w + 4800*w^2 - 
         424*w^3)/(9216*z^2) - 167/(9*(-8 + w)*z) - 184/(3*w*z) + 
       (-33664 + 17360*w + 400*w^2 - 53*w^3)/(9216*z) + 256/(3*(w + z)^2) + 
       1024/(3*(-8 + w)*(w + z)^2) - 1024/(3*(-8 + z)*(w + z)^2) + 
       (73728 - 18432*w)/(9216*(w + z)) + (23552 + 39296*z - 1888*z^2)/
        (9216*w^2) + (-1920 + 3856*z - 236*z^2)/(9216*(-8 + w)) + 
       (-112000 - 2192*z + 236*z^2)/(9216*w))*J[22, -1, y, w, z] + 
     (-11/72 - 440/(3*w^2*(-8 + z)) + 473/(9*w*(-8 + z)) + 
       (-22912 - 720*w - 400*w^2 + 53*w^3)/(9216*(-8 + z)) + 
       6272/(3*(-8 + w)*z^3) + (2408448 - 34816*w - 70912*w^2 + 3392*w^3)/
        (9216*z^3) - 2648/(9*(-8 + w)*z^2) + (-474112 + 158336*w + 7744*w^2 - 
         424*w^3)/(9216*z^2) - 167/(9*(-8 + w)*z) + 184/(3*w*z) + 
       (90752 - 34352*w + 400*w^2 - 53*w^3)/(9216*z) - 256/(3*(w + z)^2) + 
       1024/(3*(-8 + w)*(w + z)^2) - 1024/(3*(-8 + z)*(w + z)^2) + 
       (-73728 - 18432*w)/(9216*(w + z)) + (-1920 + 3856*z - 236*z^2)/
        (9216*(-8 + w)) + (126080 - 17808*z + 236*z^2)/(9216*w) + 
       (-361472 - 57472*z + 5664*z^2)/(9216*w^2))*J[22, -1, y, z, w] + 
     (1/6 - 32/(w^2*(-8 + z)) + 40/(3*w*(-8 + z)) + (-896 - 8*w^2 + w^3)/
        (768*(-8 + z)) + 512/((-8 + w)*z^3) + 
       (49152 + 14336*w + 1792*w^2 - 192*w^3)/(768*z^3) - 
       256/(3*(-8 + w)*z^2) + (-8192 - 2048*w - 8*w^3)/(768*z^2) - 
       4/(3*(-8 + w)*z) - 16/(w*z) + (1408 + 64*w + 8*w^2 - w^3)/(768*z) + 
       32/(w + z)^2 + 128/((-8 + w)*(w + z)^2) - 128/((-8 + z)*(w + z)^2) - 
       2/(w + z) - 8/((-8 + w)*(w + z)) + 8/((-8 + z)*(w + z)) + 
       (1024 + 640*z - 32*z^2)/(768*w^2) + (80*z - 4*z^2)/(768*(-8 + w)) + 
       (-1280 - 16*z + 4*z^2)/(768*w))*J[22, 0, y, w, z] + 
     (-1/6 - 32/(w^2*(-8 + z)) + 40/(3*w*(-8 + z)) + (-896 - 8*w^2 + w^3)/
        (768*(-8 + z)) + 512/((-8 + w)*z^3) + 
       (49152 - 2048*w - 1280*w^2 + 64*w^3)/(768*z^3) - 
       256/(3*(-8 + w)*z^2) + (-8192 + 1024*w + 128*w^2 - 8*w^3)/(768*z^2) - 
       4/(3*(-8 + w)*z) + 16/(w*z) + (-128 - 64*w + 8*w^2 - w^3)/(768*z) - 
       32/(w + z)^2 + 128/((-8 + w)*(w + z)^2) - 128/((-8 + z)*(w + z)^2) + 
       2/(w + z) - 8/((-8 + w)*(w + z)) + 8/((-8 + z)*(w + z)) + 
       (80*z - 4*z^2)/(768*(-8 + w)) + (1792 - 144*z + 4*z^2)/(768*w) + 
       (-7168 - 896*z + 96*z^2)/(768*w^2))*J[22, 0, y, z, w] + 
     ((1848 - 59*z)/(1152*w) - 1568/(3*(-8 + w)*z^3) + 
       (-86784 - 3728*w - 424*w^2)/(1152*z^3) + (19072 - 2644*w)/(1152*z^2) + 
       1250/(9*(-8 + w)*z^2) - 87/(32*z) - 229/(18*(-8 + w)*z) - 
       175/(72*w*z) - 256/(3*(w + z)^3) - 2048/(3*(-8 + w)*(w + z)^3) + 
       w/(4*(w + z)^2) + 71/(24*(w + z)) + 208/(9*(-8 + w)*(w + z)) - 
       32/(9*z*(w + z)) - 6/(w^2*(4 + w + z)) + 3/(2*w*(4 + w + z)) + 
       40/(z^3*(4 + w + z)) + 3/(2*z*(4 + w + z)) + 
       (-1436 + 59*z)/(1152*(-8 + w)) + (9696 + 708*z)/(1152*w^2))*
      J[23, -1, y, w, z] + (515/(288*w) + 110/(3*w^2*(-8 + z)) - 
       319/(18*w*(-8 + z)) + (-5872 + 824*w - 53*w^2)/(4608*(-8 + z)) + 
       (46080 - 68928*w - 5088*w^2)/(4608*z^3) + (-78208 - 16080*w + 424*w^2)/
        (4608*z^2) + 505/(72*w*z) + (64 - 824*w + 53*w^2)/(4608*z) + 
       256/(3*(w + z)^3) + 2048/(3*(-8 + z)*(w + z)^3) + w/(4*(w + z)^2) - 
       89/(24*(w + z)) + 32/(9*w*(w + z)) + 296/(9*(-8 + z)*(w + z)) + 
       6/(w^2*(4 + w + z)) - 3/(2*w*(4 + w + z)) - 40/(z^3*(4 + w + z)) - 
       3/(2*z*(4 + w + z)) + (7936 + 944*z)/(4608*w^2))*J[23, -1, y, z, w] + 
     ((84 - z)/(96*w) + (-28 + z)/(96*(-8 + w)) - 128/((-8 + w)*z^3) + 
       (-1920 - 52*w - 8*w^2)/(96*z^3) + (380 - 44*w)/(96*z^2) + 
       112/(3*(-8 + w)*z^2) - 1/(4*z) - 13/(3*(-8 + w)*z) - 5/(24*w*z) - 
       32/(w + z)^3 - 256/((-8 + w)*(w + z)^3) + 2/(w + z)^2 + 
       16/((-8 + w)*(w + z)^2) + 20/(3*(-8 + w)*(w + z)) + 2/(3*z*(w + z)) - 
       2/(w^2*(4 + w + z)) + 16/(z^3*(4 + w + z)) + 2/(z^2*(4 + w + z)) + 
       (180 + 12*z)/(96*w^2))*J[23, 0, y, w, z] + 
     (1/(6*w) + 8/(w^2*(-8 + z)) - 13/(3*w*(-8 + z)) + 
       (-128 + 16*w - w^2)/(384*(-8 + z)) + (1536 - 1488*w - 96*w^2)/
        (384*z^3) + (-1424 - 816*w + 8*w^2)/(384*z^2) + 59/(24*w*z) + 
       (-256 - 16*w + w^2)/(384*z) + 32/(w + z)^3 + 
       256/((-8 + z)*(w + z)^3) - 2/(w + z)^2 - 16/((-8 + z)*(w + z)^2) - 
       2/(3*w*(w + z)) + 28/(3*(-8 + z)*(w + z)) + 2/(w^2*(4 + w + z)) - 
       16/(z^3*(4 + w + z)) - 2/(z^2*(4 + w + z)) + (80 + 16*z)/(384*w^2))*
      J[23, 0, y, z, w] + (-1/8*1/w^2 + w/(4*z^3) + 1/(8*z^2) + 1/(4*w*z) + 
       1/(2*z*(w + z)))*J[23, 1, y, w, z] + 
     (-1/8*1/w^2 + w/(4*z^3) + 1/(8*z^2) - 3/(4*w*z) + 1/(2*z*(w + z)))*
      J[23, 1, y, z, w] + ((-624 - 4*z)/(192*w) - 16/(w^2*(-8 + z)) + 
       26/(3*w*(-8 + z)) + (128 - 16*w + w^2)/(192*(-8 + z)) - 
       256/((-8 + w)*z^3) + (-5376 - 832*w - 64*w^2)/(192*z^3) + 
       224/(3*(-8 + w)*z^2) + (4000 + 32*w - 8*w^2)/(192*z^2) - 
       26/(3*(-8 + w)*z) - 14/(w*z) + (-752 + 16*w - w^2)/(192*z) - 
       128/(w + z)^3 - 512/((-8 + w)*(w + z)^3) - 512/((-8 + z)*(w + z)^3) + 
       8/(w + z)^2 + 32/((-8 + w)*(w + z)^2) + 32/((-8 + z)*(w + z)^2) + 
       5/(w + z) + 40/(3*(-8 + w)*(w + z)) - 56/(3*(-8 + z)*(w + z)) + 
       13/(z*(w + z)) - 10/(w^2*(4 + w + z)) - 3/(w*(4 + w + z)) - 
       16/(z^3*(4 + w + z)) - 26/(z^2*(4 + w + z)) - 3/(z*(4 + w + z)) + 
       (-112 + 4*z)/(192*(-8 + w)) + (1312 + 240*z)/(192*w^2))*
      J[24, -1, y, w, z] + ((112 - 4*z)/(192*(-8 + w)) + 16/(w^2*(-8 + z)) - 
       26/(3*w*(-8 + z)) + (-128 + 16*w - w^2)/(192*(-8 + z)) + 
       256/((-8 + w)*z^3) + (9984 - 2624*w - 288*w^2)/(192*z^3) - 
       224/(3*(-8 + w)*z^2) + (224 + 432*w + 8*w^2)/(192*z^2) + 
       26/(3*(-8 + w)*z) - 2/(w*z) + (-544 - 16*w + w^2)/(192*z) + 
       128/(w + z)^3 + 512/((-8 + w)*(w + z)^3) + 512/((-8 + z)*(w + z)^3) - 
       8/(w + z)^2 - 32/((-8 + w)*(w + z)^2) - 32/((-8 + z)*(w + z)^2) + 
       5/(w + z) - 40/(3*(-8 + w)*(w + z)) + 56/(3*(-8 + z)*(w + z)) + 
       5/(z*(w + z)) - 2/(w^2*(4 + w + z)) - 3/(w*(4 + w + z)) - 
       80/(z^3*(4 + w + z)) - 34/(z^2*(4 + w + z)) - 3/(z*(4 + w + z)) + 
       (-64 + 4*z)/(192*w) + (416 + 32*z)/(192*w^2))*J[24, -1, y, z, w] + 
     (-3/(2*w) + z/w^2 + (w + z)^(-1) + 1/(z*(w + z)))*J[24, 0, y, w, z] + 
     ((-2*w^2)/z^3 + (4 + 4*w)/(2*z^2) - 1/(2*z) - 1/(w*z) + (w + z)^(-1) - 
       1/(z*(w + z)))*J[24, 0, y, z, w] + 
     (-125/32 + 110/(w^2*(-8 + z)) - 473/(12*w*(-8 + z)) + 
       (68736 + 2160*w + 1200*w^2 - 159*w^3)/(36864*(-8 + z)) - 
       10976/(3*(-8 + w)*z^3) + (-15642624 - 2825216*w - 67840*w^2 + 
         8256*w^3)/(36864*z^3) + 4634/(9*(-8 + w)*z^2) + 
       (922624 + 482944*w - 86976*w^2 + 1272*w^3)/(36864*z^2) + 
       1169/(36*(-8 + w)*z) + 179/(3*w*z) + (605824 - 144624*w - 1200*w^2 + 
         159*w^3)/(36864*z) + (-3145728 - 196608*w)/(36864*(w + z)^2) - 
       1792/(3*(-8 + w)*(w + z)^2) + 256/((-8 + z)*(w + z)^2) + 
       (-1118208 + 47616*w)/(36864*(w + z)) - 28/(z*(w + z)) + 
       4/(w^2*(4 + w + z)) - 19/(4*w*(4 + w + z)) - 132/(z^3*(4 + w + z)) - 
       25/(z^2*(4 + w + z)) - 19/(4*z*(4 + w + z)) + 
       (854656 - 50320*z - 1652*z^2)/(36864*w) + (13440 - 26992*z + 1652*z^2)/
        (36864*(-8 + w)) + (-62464 - 47744*z + 5664*z^2)/(36864*w^2))*
      J[25, -1, y, w, z] + (511/96 + 770/(3*w^2*(-8 + z)) - 
       3311/(36*w*(-8 + z)) + (160384 + 5040*w + 2800*w^2 - 371*w^3)/
        (36864*(-8 + z)) - 1568/((-8 + w)*z^3) + 
       (-7483392 + 91136*w + 83200*w^2 - 10176*w^3)/(36864*z^3) + 
       662/(3*(-8 + w)*z^2) + (476160 - 1498496*w + 72896*w^2 + 2968*w^3)/
        (36864*z^2) + 167/(12*(-8 + w)*z) - 5/(3*w*z) + 
       (346752 + 334800*w - 2800*w^2 + 371*w^3)/(36864*z) + 
       (3145728 - 196608*w)/(36864*(w + z)^2) - 256/((-8 + w)*(w + z)^2) + 
       1792/(3*(-8 + z)*(w + z)^2) + (-454656 + 47616*w)/(36864*(w + z)) - 
       28/(z*(w + z)) - 20/(w^2*(4 + w + z)) + 5/(4*w*(4 + w + z)) + 
       28/(z^3*(4 + w + z)) - 25/(z^2*(4 + w + z)) + 5/(4*z*(4 + w + z)) + 
       (1604608 + 37760*z - 3552*z^2)/(36864*w^2) + 
       (-254336 + 47664*z - 708*z^2)/(36864*w) + (5760 - 11568*z + 708*z^2)/
        (36864*(-8 + w)))*J[25, -1, y, z, w] + 
     (-1/2 + 24/(w^2*(-8 + z)) - 10/(w*(-8 + z)) + (2688 + 24*w^2 - 3*w^3)/
        (3072*(-8 + z)) - 896/((-8 + w)*z^3) + 
       (-304128 - 64000*w - 1664*w^2 - 192*w^3)/(3072*z^3) + 
       448/(3*(-8 + w)*z^2) + (39680 + 9344*w - 384*w^2 + 24*w^3)/
        (3072*z^2) + 7/(3*(-8 + w)*z) + 57/(4*w*z) + 
       (4736 - 1344*w - 24*w^2 + 3*w^3)/(3072*z) + (-98304 - 15360*w)/
        (3072*(w + z)^2) - 224/((-8 + w)*(w + z)^2) + 
       96/((-8 + z)*(w + z)^2) - 3/(w + z) + 14/((-8 + w)*(w + z)) - 
       6/((-8 + z)*(w + z)) - 6/(z*(w + z)) + 1/(w^2*(4 + w + z)) - 
       3/(4*w*(4 + w + z)) - 52/(z^3*(4 + w + z)) - 14/(z^2*(4 + w + z)) - 
       3/(4*z*(4 + w + z)) + (13184 - 1424*z - 28*z^2)/(3072*w) + 
       (-560*z + 28*z^2)/(3072*(-8 + w)) + (-2816 - 1024*z + 96*z^2)/
        (3072*w^2))*J[25, 0, y, w, z] + 
     (1 + 56/(w^2*(-8 + z)) - 70/(3*w*(-8 + z)) + (6272 + 56*w^2 - 7*w^3)/
        (3072*(-8 + z)) - 384/((-8 + w)*z^3) + 
       (-156672 + 5632*w + 512*w^2 - 192*w^3)/(3072*z^3) + 
       64/((-8 + w)*z^2) + (13056 - 22144*w + 2560*w^2 + 56*w^3)/(3072*z^2) + 
       1/((-8 + w)*z) - 7/(4*w*z) + (6528 + 4800*w - 56*w^2 + 7*w^3)/
        (3072*z) + (98304 - 15360*w)/(3072*(w + z)^2) - 
       96/((-8 + w)*(w + z)^2) + 224/((-8 + z)*(w + z)^2) - 2/(w + z) + 
       6/((-8 + w)*(w + z)) - 14/((-8 + z)*(w + z)) - 6/(z*(w + z)) - 
       7/(w^2*(4 + w + z)) - 3/(4*w*(4 + w + z)) + 12/(z^3*(4 + w + z)) - 
       6/(z^2*(4 + w + z)) - 3/(4*z*(4 + w + z)) + (-7552 + 48*z - 12*z^2)/
        (3072*w) + (-240*z + 12*z^2)/(3072*(-8 + w)) + 
       (32000 + 640*z + 96*z^2)/(3072*w^2))*J[25, 0, y, z, w] + 
     (3/(4*w) + (16 + 2*w^2)/(8*z^3) - (9*w)/(8*z^2) + 5/(8*z) + 1/(w*z) - 
       z/(2*w^2) - 3/(2*(w + z)) - 1/(z*(w + z)) - 1/(w^2*(4 + w + z)) - 
       1/(2*w*(4 + w + z)) - 8/(z^3*(4 + w + z)) - 5/(z^2*(4 + w + z)) - 
       1/(2*z*(4 + w + z)))*J[25, 1, y, w, z] + 
     (3/(8*w) + (16 + 8*w^2)/(8*z^3) - w/z^2 + 1/(4*z) + 1/(w*z) - 
       z/(8*w^2) - 1/(2*(w + z)) - 1/(z*(w + z)) - 1/(w^2*(4 + w + z)) - 
       1/(2*w*(4 + w + z)) - 8/(z^3*(4 + w + z)) - 5/(z^2*(4 + w + z)) - 
       1/(2*z*(4 + w + z)))*J[25, 1, y, z, w] + 
     (7/4 + (-14 - 7*z)/(12*w^2) + (-468 + 172*w - 28*w^2 - 8*w^3)/(12*z^3) + 
       1/(2*w*z^2) + (46 + 15*w - 4*w^2)/(12*z^2) + (-27 - 2*w)/(12*z) - 
       1/(2*w^2*z) - 13/(6*w*z) + 7/(w + z) - 5/(z*(w + z)) - 
       1/(w^2*(4 + w + z)) + 7/(2*w*(4 + w + z)) + 160/(z^3*(4 + w + z)) + 
       51/(z^2*(4 + w + z)) + 7/(2*z*(4 + w + z)) + (-122 + 12*z)/(12*w))*
      J[26, 0, y, w, z] + (-29/12 + (-33 - 4*z)/(12*w) + 
       (60 + 28*w + 26*w^2)/(12*z^3) + 1/(2*w*z^2) + (-2 + 247*w - 24*w^2)/
        (12*z^2) + (-42 - 60*w)/(12*z) - 1/(2*w^2*z) - 1/(6*w*z) + 
       15/(w + z) - 5/(z*(w + z)) + 21/(w^2*(4 + w + z)) + 
       7/(2*w*(4 + w + z)) - 16/(z^3*(4 + w + z)) + 29/(z^2*(4 + w + z)) + 
       7/(2*z*(4 + w + z)) + (-86 + 17*z + 4*z^2)/(12*w^2))*
      J[26, 0, y, z, w] + (-3/(2*w) + (-8 - 2*w^2)/(2*z^3) + (3*w)/(2*z^2) - 
       z^(-1) - 2/(w*z) + z/w^2 + 2/(w + z) + 2/(z*(w + z)) + 
       2/(w^2*(4 + w + z)) + 1/(w*(4 + w + z)) + 16/(z^3*(4 + w + z)) + 
       10/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)))*J[26, 1, y, w, z] + 
     (-w^(-1) + (-8 - 4*w^2)/(2*z^3) + (2*w)/z^2 - 1/(2*z) - 2/(w*z) + 
       z/(2*w^2) + 2/(w + z) + 2/(z*(w + z)) + 2/(w^2*(4 + w + z)) + 
       1/(w*(4 + w + z)) + 16/(z^3*(4 + w + z)) + 10/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)))*J[26, 1, y, z, w] + 
     (-71/6 + (1738 - 123*z)/(36*w) + (5256 - 1466*w + 437*w^2 + 178*w^3)/
        (36*z^3) + (-1208 - 432*w - 46*w^2)/(36*z^2) + (984 - 11*w)/(36*z) + 
       70/(9*w*z) - 184/(3*(w + z)) + 32/(3*z*(w + z)) + 
       8/(w^2*(4 + w + z)) - 43/(2*w*(4 + w + z)) - 584/(z^3*(4 + w + z)) - 
       130/(z^2*(4 + w + z)) - 43/(2*z*(4 + w + z)) + (16 + 137*z)/(36*w^2))*
      J[27, 0, y, w, z] + (505/36 + (-504 - 26*w - 253*w^2)/(36*z^3) + 
       (232 - 3230*w + 210*w^2)/(36*z^2) + 70/(9*w*z) + 
       (978 + 906*w)/(36*z) - 224/(3*(w + z)) + 32/(3*z*(w + z)) - 
       88/(w^2*(4 + w + z)) + 5/(2*w*(4 + w + z)) + 56/(z^3*(4 + w + z)) - 
       130/(z^2*(4 + w + z)) + 5/(2*z*(4 + w + z)) + (552 + 134*z)/(36*w) + 
       (880 - 271*z - 95*z^2)/(36*w^2))*J[27, 0, y, z, w] + 
     (-11/4 + (146 - 12*z)/(12*w) + (696 - 196*w + 64*w^2 + 8*w^3)/(12*z^3) + 
       (-58 - 27*w - 2*w^2)/(12*z^2) + (42 - w)/(12*z) + 19/(6*w*z) - 
       12/(w + z) + 4/(z*(w + z)) + 2/(w^2*(4 + w + z)) - 
       11/(2*w*(4 + w + z)) - 232/(z^3*(4 + w + z)) - 76/(z^2*(4 + w + z)) - 
       11/(2*z*(4 + w + z)) + (2 + 7*z)/(12*w^2))*J[27, 1, y, w, z] + 
     (41/12 + (-72 - 4*w - 26*w^2)/(12*z^3) + (38 - 295*w + 24*w^2)/
        (12*z^2) + 19/(6*w*z) + (102 + 84*w)/(12*z) - 20/(w + z) + 
       4/(z*(w + z)) - 30/(w^2*(4 + w + z)) - 11/(2*w*(4 + w + z)) + 
       24/(z^3*(4 + w + z)) - 44/(z^2*(4 + w + z)) - 11/(2*z*(4 + w + z)) + 
       (54 + 7*z)/(12*w) + (98 - 35*z - 4*z^2)/(12*w^2))*J[27, 1, y, z, w] + 
     (3/(2*w) + (8 + 2*w^2)/(2*z^3) - (3*w)/(2*z^2) + z^(-1) + 2/(w*z) - 
       z/w^2 - 2/(w + z) - 2/(z*(w + z)) - 2/(w^2*(4 + w + z)) - 
       1/(w*(4 + w + z)) - 16/(z^3*(4 + w + z)) - 10/(z^2*(4 + w + z)) - 
       1/(z*(4 + w + z)))*J[27, 2, y, w, z] + 
     (w^(-1) + (8 + 4*w^2)/(2*z^3) - (2*w)/z^2 + 1/(2*z) + 2/(w*z) - 
       z/(2*w^2) - 2/(w + z) - 2/(z*(w + z)) - 2/(w^2*(4 + w + z)) - 
       1/(w*(4 + w + z)) - 16/(z^3*(4 + w + z)) - 10/(z^2*(4 + w + z)) - 
       1/(z*(4 + w + z)))*J[27, 2, y, z, w] + 
     (4/(3*w) + (-18 - 5*z)/(12*w^2) + (84 - 24*w - 8*w^2)/(12*z^3) + 
       1/(2*w*z^2) + (-24 + 4*w)/(12*z^2) - 1/(2*w^2*z) + 3/(2*w*z) + 
       1/(z*(w + z)) + 3/(w^2*(4 + w + z)) - 24/(z^3*(4 + w + z)) - 
       3/(z^2*(4 + w + z)))*J[28, 0, y, w, z] + 
     (-2/(3*w) + (-60 + 24*w - 2*w^2)/(12*z^3) + (-6 - 35*w)/(12*z^2) + 
       1/(2*w*z^2) - z^(-1) - 1/(2*w^2*z) - 1/(2*w*z) + 1/(z*(w + z)) - 
       3/(w^2*(4 + w + z)) + 24/(z^3*(4 + w + z)) + 3/(z^2*(4 + w + z)) + 
       (12 + 4*z)/(12*w^2))*J[28, 0, y, z, w] + 
     (-1/2*1/w + (-2 - 2*z)/(2*w^2) + 1/(w*z) - 2/(z*(w + z)))*
      J[28, 1, y, w, z] + ((4*w + 4*w^2)/(2*z^3) + (2 + 4*w)/(2*z^2) + 
       1/(2*z) + 1/(w*z) - 2/(z*(w + z)))*J[28, 1, y, z, w] + 
     (-209/144 - 440/(3*w^2*(-8 + z)) + 143/(9*w*(-8 + z)) + 
       (-162688 + 11024*w - 2048*w^2 + 159*w^3)/(9216*(-8 + z)) - 
       6272/(3*(-8 + w)*z^3) + (-2408448 + 34816*w + 25600*w^2 - 10176*w^3)/
        (9216*z^3) + 7352/(9*(-8 + w)*z^2) + (1076224 + 89472*w + 12672*w^2 - 
         1272*w^3)/(9216*z^2) - 361/(3*(-8 + w)*z) - 184/(3*w*z) + 
       (-148608 - 11856*w + 2048*w^2 - 159*w^3)/(9216*z) - 
       16384/(3*(-8 + w)*(w + z)^3) - (512*w)/(3*(w + z)^3) + 
       16384/(3*(-8 + z)*(w + z)^3) + 1024/(3*(-8 + w)*(w + z)^2) + 
       (786432 - 4608*w^2)/(9216*(w + z)^2) - 1024/((-8 + z)*(w + z)^2) + 
       1664/(9*(-8 + w)*(w + z)) + (479232 + 13056*w)/(9216*(w + z)) + 
       2368/(9*(-8 + z)*(w + z)) + (23552 + 39296*z - 1888*z^2)/(9216*w^2) + 
       (-93824 + 7632*z - 236*z^2)/(9216*(-8 + w)) + 
       (-70272 + 5360*z + 236*z^2)/(9216*w))*J[29, -2, y, w, z] + 
     (-7/144 + 440/(3*w^2*(-8 + z)) - 803/(9*w*(-8 + z)) + 
       (-116864 + 12464*w - 1248*w^2 + 53*w^3)/(9216*(-8 + z)) + 
       6272/(3*(-8 + w)*z^3) + (2408448 - 34816*w - 70912*w^2 + 3392*w^3)/
        (9216*z^3) + 2056/(9*(-8 + w)*z^2) + (128000 + 69504*w - 5824*w^2 - 
         424*w^3)/(9216*z^2) - 1417/(9*(-8 + w)*z) + 184/(3*w*z) + 
       (-112256 - 7024*w + 1248*w^2 - 53*w^3)/(9216*z) - 
       16384/(3*(-8 + w)*(w + z)^3) - (512*w)/(3*(w + z)^3) + 
       16384/(3*(-8 + z)*(w + z)^3) + 1024/((-8 + w)*(w + z)^2) + 
       (786432 + 4608*w^2)/(9216*(w + z)^2) - 1024/(3*(-8 + z)*(w + z)^2) + 
       (552960 - 5376*w)/(9216*(w + z)) + 1664/(9*(-8 + w)*(w + z)) + 
       2368/(9*(-8 + z)*(w + z)) + (-97664 + 15344*z - 708*z^2)/
        (9216*(-8 + w)) + (-56448 - 13104*z + 708*z^2)/(9216*w) + 
       (-23552 - 13184*z + 5664*z^2)/(9216*w^2))*J[29, -2, y, z, w] + 
     (-1/3 - 32/(w^2*(-8 + z)) + 16/(3*w*(-8 + z)) + 
       (-4736 + 256*w - 40*w^2 + 3*w^3)/(768*(-8 + z)) - 512/((-8 + w)*z^3) + 
       (-49152 + 2048*w - 64*w^2 - 192*w^3)/(768*z^3) + 
       640/(3*(-8 + w)*z^2) + (20480 + 1728*w + 192*w^2 - 24*w^3)/(768*z^2) - 
       36/((-8 + w)*z) - 16/(w*z) + (-3264 - 192*w + 40*w^2 - 3*w^3)/
        (768*z) - 2048/((-8 + w)*(w + z)^3) - (64*w)/(w + z)^3 + 
       2048/((-8 + z)*(w + z)^3) + 256/((-8 + w)*(w + z)^2) + 
       (24576 + 3072*w)/(768*(w + z)^2) - 512/((-8 + z)*(w + z)^2) + 
       14/(w + z) + 136/(3*(-8 + w)*(w + z)) + 296/(3*(-8 + z)*(w + z)) + 
       (1024 + 640*z - 32*z^2)/(768*w^2) + (-1792 + 144*z - 4*z^2)/
        (768*(-8 + w)) + (-1728 + 112*z + 4*z^2)/(768*w))*
      J[29, -1, y, w, z] + (-1/6 + 32/(w^2*(-8 + z)) - 64/(3*w*(-8 + z)) + 
       (-2944 + 256*w - 24*w^2 + w^3)/(768*(-8 + z)) + 512/((-8 + w)*z^3) + 
       (49152 - 2048*w - 1280*w^2 + 64*w^3)/(768*z^3) + 
       128/(3*(-8 + w)*z^2) + (4096 + 1728*w - 128*w^2 - 8*w^3)/(768*z^2) - 
       116/(3*(-8 + w)*z) + 16/(w*z) + (-2752 - 128*w + 24*w^2 - w^3)/
        (768*z) - 2048/((-8 + w)*(w + z)^3) - (64*w)/(w + z)^3 + 
       2048/((-8 + z)*(w + z)^3) + 512/((-8 + w)*(w + z)^2) + 
       (24576 + 3072*w)/(768*(w + z)^2) - 256/((-8 + z)*(w + z)^2) + 
       14/(w + z) + 88/(3*(-8 + w)*(w + z)) + 248/(3*(-8 + z)*(w + z)) + 
       (-1792 + 304*z - 12*z^2)/(768*(-8 + w)) + (-1344 - 240*z + 12*z^2)/
        (768*w) + (-1024 - 64*z + 96*z^2)/(768*w^2))*J[29, -1, y, z, w] + 
     (-1/4*1/w + w^2/(2*z^3) + w/(4*z^2) + 3/(2*z) - (w + z)^(-1))*
      J[29, 0, y, w, z] + (-3/(2*w) + w/(2*z^2) + 1/(4*z) - z/(4*w^2) + 
       (w + z)^(-1))*J[29, 0, y, z, w] + (-1/4*1/w^2 + (2*w)/z^3 + z^(-2) + 
       1/(2*w*z) + 3/(w + z)^2 - 5/(2*z*(w + z)))*J[30, 0, y, w, z] + 
     (-w^(-2) + w/(2*z^3) + 1/(4*z^2) + 2/(w*z) - 3/(w + z)^2 - 
       5/(2*z*(w + z)))*J[30, 0, y, z, w] + 
     (-17/64 - 1568/(3*(-8 + w)*z^3) + (-602112 - 33280*w + 6784*w^2)/
        (9216*z^3) + 662/(9*(-8 + w)*z^2) + (14592 - 12992*w - 1696*w^2)/
        (9216*z^2) - 1009/(36*(-8 + w)*z) + 113/(9*w*z) + 
       (21056 + 13808*w)/(9216*z) - 65536/(3*(-8 + w)*(w + z)^4) + 
       (-25165824 - 3145728*w - 393216*w^2)/(9216*(w + z)^4) + 
       16384/(3*(-8 + w)*(w + z)^3) + (6291456 + 786432*w - 9216*w^2 + 
         1152*w^3)/(9216*(w + z)^3) + 2816/(9*(-8 + w)*(w + z)^2) + 
       (360448 + 204288*w - 6336*w^2)/(9216*(w + z)^2) + 
       (-293376 - 12288*w)/(9216*(w + z)) - 764/(9*(-8 + w)*(w + z)) - 
       50/(3*z*(w + z)) + (38304 + 4900*z - 295*z^2)/(9216*w) + 
       (109408 - 8596*z + 295*z^2)/(9216*(-8 + w)) + 
       (-24064 - 6048*z + 472*z^2)/(9216*w^2))*J[31, -1, y, w, z] + 
     (-535/576 + (72704 - 15104*z)/(36864*w^2) + 110/(3*w^2*(-8 + z)) - 
       473/(36*w*(-8 + z)) + (809856 - 62704*w + 5392*w^2 - 265*w^3)/
        (36864*(-8 + z)) + (167936*w + 43776*w^2 - 3392*w^3)/(36864*z^3) + 
       (-280576 - 252288*w - 39488*w^2 + 2120*w^3)/(36864*z^2) - 37/(9*w*z) + 
       (338048 + 87472*w - 5392*w^2 + 265*w^3)/(36864*z) + 
       (100663296 - 12582912*w + 1572864*w^2)/(36864*(w + z)^4) + 
       65536/(3*(-8 + z)*(w + z)^4) + (-12582912 + 36864*w^2 + 4608*w^3)/
        (36864*(w + z)^3) - 16384/(3*(-8 + z)*(w + z)^3) + 
       (5242880 - 362496*w - 34560*w^2)/(36864*(w + z)^2) + 
       13312/(9*(-8 + z)*(w + z)^2) + 50/(3*w*(w + z)) + 
       (-1228800 + 47616*w)/(36864*(w + z)) - 284/((-8 + z)*(w + z)) + 
       (43264 + 3776*z)/(36864*w))*J[31, -1, y, z, w] + 
     (-128/((-8 + w)*z^3) + (-12288 - 512*w + 128*w^2)/(768*z^3) + 
       64/(3*(-8 + w)*z^2) + (1536 - 64*w - 32*w^2)/(768*z^2) - 
       23/(3*(-8 + w)*z) + 7/(3*w*z) + (-32 + 208*w)/(768*z) - 
       8192/((-8 + w)*(w + z)^4) + (-786432 - 98304*w - 12288*w^2)/
        (768*(w + z)^4) + 2560/((-8 + w)*(w + z)^3) + 
       (245760 + 30720*w + 384*w^2)/(768*(w + z)^3) - 
       224/(3*(-8 + w)*(w + z)^2) + (-7168 + 2880*w)/(768*(w + z)^2) + 
       (-4512 - 288*w)/(768*(w + z)) - 34/(3*(-8 + w)*(w + z)) - 
       4/(z*(w + z)) + (672 + 68*z - 5*z^2)/(768*w) + (2048 - 164*z + 5*z^2)/
        (768*(-8 + w)) + (-512 - 96*z + 8*z^2)/(768*w^2))*J[31, 0, y, w, z] + 
     (-1/6 + (1024 - 256*z)/(3072*w^2) + 8/(w^2*(-8 + z)) - 
       10/(3*w*(-8 + z)) + (18816 - 1280*w + 104*w^2 - 5*w^3)/
        (3072*(-8 + z)) + (4096*w + 768*w^2 - 64*w^3)/(3072*z^3) + 
       (-2048 - 4608*w - 640*w^2 + 40*w^3)/(3072*z^2) - 5/(3*w*z) + 
       (6784 + 1280*w - 104*w^2 + 5*w^3)/(3072*z) + 
       (3145728 - 393216*w + 49152*w^2)/(3072*(w + z)^4) + 
       8192/((-8 + z)*(w + z)^4) + (-589824 + 24576*w - 1536*w^2)/
        (3072*(w + z)^3) - 2560/((-8 + z)*(w + z)^3) + 
       (151552 - 11520*w)/(3072*(w + z)^2) + 1760/(3*(-8 + z)*(w + z)^2) + 
       4/(w*(w + z)) + (-25728 + 1152*w)/(3072*(w + z)) - 
       90/((-8 + z)*(w + z)) + (512 + 64*z)/(3072*w))*J[31, 0, y, z, w] + 
     (-1/4*1/z - w^2/(2*(w + z)^3) + (3*w)/(4*(w + z)^2) - 1/(8*(w + z)))*
      J[31, 1, y, w, z] + (w^2/(2*(w + z)^3) - w/(4*(w + z)^2) + 
       1/(8*(w + z)))*J[31, 1, y, z, w] + 
     (-256/((-8 + w)*z^3) + (-13056 - 800*w + 384*w^2)/(384*z^3) + 
       128/(3*(-8 + w)*z^2) - 3/(w*z^2) + (1088 + 192*w)/(384*z^2) - 
       1/(2*z) + 2/(3*(-8 + w)*z) - 17/(2*w*z) - 64/((-8 + w)*(w + z)^2) + 
       4/((-8 + w)*(w + z)) + 2/(z*(w + z)) + (384 + 96*z - 64*z^2)/
        (384*w^3) + (1088 + 160*z - 8*z^2)/(384*w^2) + (20*z - z^2)/(384*w) + 
       (-20*z + z^2)/(384*(-8 + w)))*J[32, 0, y, w, z] + 
     (1/(2*w) + (2176 - 768*z)/(1536*w^2) + 16/(w^2*(-8 + z)) - 
       20/(3*w*(-8 + z)) + (896 + 8*w^2 - w^3)/(1536*(-8 + z)) + 
       (-3072*w - 384*w^2 + 512*w^3)/(1536*z^4) + 
       (-4608 - 6400*w - 512*w^2 + 64*w^3)/(1536*z^3) + 
       (-2304 - 64*w^2 + 8*w^3)/(1536*z^2) + 1/(w^2*z) + 13/(2*w*z) + 
       (640 - 8*w^2 + w^3)/(1536*z) + 64/((-8 + z)*(w + z)^2) - 
       2/(w*(w + z)) - 4/((-8 + z)*(w + z)))*J[32, 0, y, z, w] + 
     (-1/4*1/w^2 - (3*w)/(2*z^3) - 9/(4*z^2) - 5/(4*w*z) + z/(4*w^3) + 
       2/(z*(w + z)))*J[32, 1, y, w, z] + 
     (3/(4*w^2) - w^2/(2*z^4) - (3*w)/(4*z^3) + 1/(4*z^2) - 3/(4*w*z) + 
       2/(z*(w + z)))*J[32, 1, y, z, w] + 
     (-9/64 - 5408/(3*(-8 + w)*z^3) + (-2076672 - 243456*w - 7680*w^2 + 
         2304*w^3)/(9216*z^3) - 2074/(9*(-8 + w)*z^2) + 
       (-320768 - 14336*w + 16544*w^2)/(9216*z^2) + (110720 - 8176*w)/
        (9216*z) + 1825/(12*(-8 + w)*z) + 25/(4*w*z) + 
       20480/(3*(-8 + w)*(w + z)^3) + (7864320 + 983040*w)/(9216*(w + z)^3) - 
       4544/(3*(-8 + w)*(w + z)^2) + (-1744896 - 6144*w - 1152*w^2)/
        (9216*(w + z)^2) + (-322560 - 192*w)/(9216*(w + z)) - 
       1324/(9*(-8 + w)*(w + z)) - 6/(z*(w + z)) + (58208 + 6564*z - 607*z^2)/
        (9216*w) + (-9216 - 2272*z + 280*z^2)/(9216*w^2) + 
       (91360 - 14484*z + 607*z^2)/(9216*(-8 + w)))*J[33, -1, y, w, z] + 
     (1025/576 + (45568 - 28096*z)/(36864*w) + 350/(3*w^2*(-8 + z)) - 
       437/(36*w*(-8 + z)) + (778624 - 47344*w + 7728*w^2 - 577*w^3)/
        (36864*(-8 + z)) + (64512*w + 16640*w^2 - 1856*w^3)/(36864*z^3) + 
       (-221184 - 441472*w - 52032*w^2 + 4616*w^3)/(36864*z^2) + 1/(4*w*z) + 
       (241024 + 58288*w - 7728*w^2 + 577*w^3)/(36864*z) + 
       (-31457280 + 3932160*w)/(36864*(w + z)^3) - 
       20480/(3*(-8 + z)*(w + z)^3) + (3047424 - 24576*w + 4608*w^2)/
        (36864*(w + z)^2) + 4544/(3*(-8 + z)*(w + z)^2) + 
       (-1339392 - 19200*w)/(36864*(w + z)) + 6/(w*(w + z)) - 
       2996/(9*(-8 + z)*(w + z)) + (500736 + 15360*z - 4608*z^2)/(36864*w^2))*
      J[33, -1, y, z, w] + ((-12288 - 1152*w)/(768*z^3) - 
       128/((-8 + w)*z^3) - 128/(3*(-8 + w)*z^2) + (-4672 - 1312*w + 160*w^2)/
        (768*z^2) + (736 - 80*w)/(768*z) + 19/((-8 + w)*z) + 1/(w*z) + 
       1024/((-8 + w)*(w + z)^3) + (98304 + 12288*w)/(768*(w + z)^3) - 
       224/((-8 + w)*(w + z)^2) + (-21504 + 1536*w)/(768*(w + z)^2) - 
       21/(4*(w + z)) - 50/(3*(-8 + w)*(w + z)) - 1/(z*(w + z)) + 
       (544 + 36*z - 5*z^2)/(768*w) + (896 - 132*z + 5*z^2)/(768*(-8 + w)) + 
       (-192 - 32*z + 8*z^2)/(768*w^2))*J[33, 0, y, w, z] + 
     (5/24 + 3/(4*w^2) + (2432 - 320*z)/(3072*w) + 8/(w^2*(-8 + z)) + 
       2/(3*w*(-8 + z)) + (8576 - 512*w + 72*w^2 - 5*w^3)/(3072*(-8 + z)) + 
       (1536*w + 256*w^2 - 64*w^3)/(3072*z^3) + 
       (-2304 - 5120*w - 384*w^2 + 40*w^3)/(3072*z^2) + 
       (3200 + 512*w - 72*w^2 + 5*w^3)/(3072*z) + (-393216 + 49152*w)/
        (3072*(w + z)^3) - 1024/((-8 + z)*(w + z)^3) + 
       (36864 + 6144*w)/(3072*(w + z)^2) + 224/((-8 + z)*(w + z)^2) - 
       25/(4*(w + z)) + 1/(w*(w + z)) - 142/(3*(-8 + z)*(w + z)))*
      J[33, 0, y, z, w] + (-1/4*w/z^2 - 1/(8*z) + w/(2*(w + z)^2) - 
       1/(4*(w + z)))*J[33, 1, y, w, z] + 
     (1/(8*w) + w/(2*(w + z)^2) - 1/(4*(w + z)))*J[33, 1, y, z, w] + 
     (1/3 + 3136/(3*(-8 + w)*z^2) + (75264 + 4256*w - 1696*w^2)/(576*z^2) - 
       2500/(9*(-8 + w)*z) + (-15232 + 752*w)/(576*z) + 
       (-786432 - 98304*w)/(576*(w + z)^3) - 32768/(3*(-8 + w)*(w + z)^3) + 
       4096/(3*(-8 + w)*(w + z)^2) + (98304 - 2304*w + 288*w^2)/
        (576*(w + z)^2) + (42240 - 144*w)/(576*(w + z)) + 
       3328/(9*(-8 + w)*(w + z)) + (-11968 + 1436*z - 59*z^2)/
        (576*(-8 + w)) + (-4544 - 852*z + 59*z^2)/(576*w))*
      J[34, -1, y, w, z] + (-91/36 - 220/(3*w*(-8 + z)) + 
       (-69888 + 5872*w - 824*w^2 + 53*w^3)/(2304*(-8 + z)) + 
       (32128*w + 6240*w^2 - 424*w^3)/(2304*z^2) + 
       (-12928 - 7696*w + 824*w^2 - 53*w^3)/(2304*z) + 
       (3145728 - 393216*w)/(2304*(w + z)^3) + 32768/(3*(-8 + z)*(w + z)^3) + 
       (-9216*w - 1152*w^2)/(2304*(w + z)^2) - 4096/(3*(-8 + z)*(w + z)^2) + 
       (116736 + 4032*w)/(2304*(w + z)) + 4736/(9*(-8 + z)*(w + z)) + 
       (-9856 + 3776*z)/(2304*w))*J[34, -1, y, z, w] + 
     (256/((-8 + w)*z^2) + (1536 + 88*w - 32*w^2)/(48*z^2) - 
       224/(3*(-8 + w)*z) + (-248 + 16*w)/(48*z) + (-24576 - 3072*w)/
        (48*(w + z)^3) - 4096/((-8 + w)*(w + z)^3) + 
       768/((-8 + w)*(w + z)^2) + (4608 + 96*w)/(48*(w + z)^2) + 15/(w + z) + 
       224/(3*(-8 + w)*(w + z)) + (-224 + 28*z - z^2)/(48*(-8 + w)) + 
       (-88 - 12*z + z^2)/(48*w))*J[34, 0, y, w, z] + 
     (-2/3 - 16/(w*(-8 + z)) + (-1920 + 128*w - 16*w^2 + w^3)/
        (192*(-8 + z)) + (704*w + 96*w^2 - 8*w^3)/(192*z^2) + 
       (-512 - 128*w + 16*w^2 - w^3)/(192*z) + (98304 - 12288*w)/
        (192*(w + z)^3) + 4096/((-8 + z)*(w + z)^3) + 
       (-6144 + 384*w)/(192*(w + z)^2) - 768/((-8 + z)*(w + z)^2) + 
       17/(w + z) + 544/(3*(-8 + z)*(w + z)) + (-224 + 64*z)/(192*w))*
      J[34, 0, y, z, w] + (w/z^2 + 1/(2*z) - (2*w)/(w + z)^2 + (w + z)^(-1))*
      J[34, 1, y, w, z] + (-1/2*1/w - (2*w)/(w + z)^2 + (w + z)^(-1))*
      J[34, 1, y, z, w] + ((12 - 478*z)/(36*w) + 
       (4320 - 1080*w + 192*w^2 - 274*w^3 - 106*w^4)/(36*z^3) + 
       (696*w + 208*w^2 - 128*w^3)/(36*z^2) + (512 + 251*w - 49*w^2)/(36*z) - 
       (128*w)/(3*(w + z)^2) + (408 - 336*w)/(36*(w + z)) - 
       18/(w*(4 + w + z)) - 480/(z^3*(4 + w + z)) - 120/(z^2*(4 + w + z)) - 
       18/(z*(4 + w + z)) + (131 + 108*w + 123*z)/36)*J[35, -2, y, w, z] + 
     ((527 - 342*w - 205*z)/36 + (1080 - 42*w + 797*w^2)/(36*z^2) + 
       (-262 + 350*w - 210*w^2)/(36*z) - (128*w)/(3*(w + z)^2) + 
       (1128 - 336*w)/(36*(w + z)) - 72/(w^2*(4 + w + z)) - 
       120/(z^2*(4 + w + z)) + (-618 - 377*z - 2*z^2)/(36*w) + 
       (648 - 114*z + 161*z^2 + 59*z^3)/(36*w^2))*J[35, -2, y, z, w] + 
     ((-6 - 53*z)/(12*w) + (576 - 144*w + 24*w^2 - 32*w^3 - 8*w^4)/(12*z^3) + 
       (72 + 84*w + 14*w^2 - 10*w^3)/(12*z^2) + (34 + 37*w - 5*w^2)/(12*z) - 
       (16*w)/(w + z)^2 + (72 - 48*w)/(12*(w + z)) - 6/(w*(4 + w + z)) - 
       192/(z^3*(4 + w + z)) - 72/(z^2*(4 + w + z)) - 6/(z*(4 + w + z)) + 
       (16 + 9*w + 12*z)/12)*J[35, -1, y, w, z] + 
     ((64 - 36*w - 17*z)/12 + (144 + 94*w^2)/(12*z^2) + 
       (-14 + 37*w - 24*w^2)/(12*z) - (16*w)/(w + z)^2 + 
       (120 - 48*w)/(12*(w + z)) - 24/(w^2*(4 + w + z)) - 6/(w*(4 + w + z)) - 
       48/(z^2*(4 + w + z)) - 6/(z*(4 + w + z)) + (-54 - 37*z - z^2)/(12*w) + 
       (72 - 12*z + 16*z^2 + 4*z^3)/(12*w^2))*J[35, -1, y, z, w] + 
     (-1/2 + (-2 - 2*z)/(2*w) + 2/(w + z))*J[35, 0, y, w, z] + 
     (1/2 + (4*w + 4*w^2)/(2*z^2) + (2 + 4*w)/(2*z) - 2/(w + z))*
      J[35, 0, y, z, w] + (-3/4 + (-36 - 12*z)/(12*w) + 
       (24 + 40*w + 40*w^2 + 8*w^3)/(12*z^3) + (-24 + 13*w + 10*w^2)/
        (12*z^2) - 7/(2*w*z) + (-33 + 5*w)/(12*z) + 16/(w + z)^2 + 
       4/(w + z) - 4/(z*(w + z)) + 3/(2*w*(4 + w + z)) - 
       8/(z^3*(4 + w + z)) - 6/(z^2*(4 + w + z)) + 3/(2*z*(4 + w + z)) + 
       (8 + 12*z)/(12*w^2))*J[36, -1, y, w, z] + 
     (17/12 + (-24 - 4*w - 24*w^2)/(12*z^3) + (12 + 48*w + 24*w^2)/(12*z^2) + 
       13/(2*w*z) + (36 + 36*w)/(12*z) + (37 + z)/(12*w) - 16/(w + z)^2 - 
       4/(w + z) - 4/(z*(w + z)) - 3/(2*w*(4 + w + z)) + 
       8/(z^3*(4 + w + z)) + 6/(z^2*(4 + w + z)) - 3/(2*z*(4 + w + z)) + 
       (-20 - 17*z - 4*z^2)/(12*w^2))*J[36, -1, y, z, w] + 
     (w^(-2) + (-8 - 2*w^2)/(2*z^3) - w/(2*z^2) - 2/(w^2*(4 + w + z)) + 
       16/(z^3*(4 + w + z)) + 2/(z^2*(4 + w + z)))*J[36, 0, y, w, z] + 
     ((8 - 4*w)/(2*z^3) - z^(-2) + z/(2*w^2) + 2/(w^2*(4 + w + z)) - 
       16/(z^3*(4 + w + z)) - 2/(z^2*(4 + w + z)))*J[36, 0, y, z, w] + 
     (77/36 + (-1440 + 360*w - 168*w^2 - 106*w^3)/(36*z^3) + 
       (24*w - 46*w^2)/(36*z^2) + (288 - 21*w)/(36*z) - 10/(w + z) + 
       6/(w*(4 + w + z)) + 160/(z^3*(4 + w + z)) + 40/(z^2*(4 + w + z)) + 
       6/(z*(4 + w + z)) + (-12 + 14*z)/(36*w))*J[37, -2, y, w, z] + 
     (-37/12 + (-210 - 49*z)/(36*w) + (-360 + 6*w - 43*w^2)/(36*z^2) + 
       (90 - 190*w)/(36*z) + 10/(w + z) + 24/(w^2*(4 + w + z)) + 
       40/(z^2*(4 + w + z)) + (-216 + 102*z + 59*z^2)/(36*w^2))*
      J[37, -2, y, z, w] + (1/3 + (-6 - 5*z)/(12*w) + 
       (-192 + 48*w - 24*w^2 - 8*w^3)/(12*z^3) + (-24 + 12*w - 2*w^2)/
        (12*z^2) + (42 - 3*w)/(12*z) - 2/(w + z) + 2/(w*(4 + w + z)) + 
       64/(z^3*(4 + w + z)) + 24/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)))*
      J[37, -1, y, w, z] + ((-30 - 5*z)/(12*w) + (-48 - 2*w^2)/(12*z^2) + 
       (18 - 11*w)/(12*z) + 2/(w + z) + 8/(w^2*(4 + w + z)) + 
       2/(w*(4 + w + z)) + 16/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + 
       (-24 + 12*z + 4*z^2)/(12*w^2))*J[37, -1, y, z, w] + 
     (-1/2 + (-2 - 2*z)/(2*w) + 2/(w + z))*J[37, 0, y, w, z] + 
     (1/2 + (4*w + 4*w^2)/(2*z^2) + (2 + 4*w)/(2*z) - 2/(w + z))*
      J[37, 0, y, z, w] + (-1/3*1/w + (-48 + 36*w + 8*w^2)/(12*z^3) + 
       (6 + 2*w)/(12*z^2) + 1/(4*z) - 4/(z*(w + z)) - 2/(w^2*(4 + w + z)) + 
       16/(z^3*(4 + w + z)) + 2/(z^2*(4 + w + z)) + (6 + 5*z)/(12*w^2))*
      J[38, -1, y, w, z] + (5/(12*w) + (-18 - 4*z)/(12*w^2) + 
       (48 + 2*w^2)/(12*z^3) + (-18 + 11*w)/(12*z^2) + 3/(w*z) - 
       4/(z*(w + z)) + 2/(w^2*(4 + w + z)) - 16/(z^3*(4 + w + z)) - 
       2/(z^2*(4 + w + z)))*J[38, -1, y, z, w] + 
     (1/(2*w) - 1/(w*z) + (2 + 2*z)/(2*w^2))*J[38, 0, y, w, z] + 
     ((-4*w - 4*w^2)/(2*z^3) + (-2 - 4*w)/(2*z^2) - 1/(2*z) + 1/(w*z))*
      J[38, 0, y, z, w] + ((-9760 + 468*w - 144*z)/1728 + 
       225152/(9*(-8 + w)*z^3) + (5403648 + 675456*w + 40688*w^2 - 7820*w^3)/
        (1728*z^3) - 26672/(27*(-8 + w)*z^2) + 
       (-213376 - 42608*w - 1432*w^2 - 1272*w^3)/(1728*z^2) - 
       22298/(27*(-8 + w)*z) + (-108016 - 9008*w + 708*w^2)/(1728*z) - 
       65536/(3*(-8 + w)*(w + z)^3) + (-4718592 - 589824*w - 73728*w^2)/
        (1728*(w + z)^3) + 50176/(9*(-8 + w)*(w + z)^2) + 
       (1204224 + 36864*w + 432*w^3)/(1728*(w + z)^2) + 
       8576/(9*(-8 + w)*(w + z)) + (224256 + 33120*w - 792*w^2)/
        (1728*(w + z)) + (-89424 + 17080*z - 905*z^2)/(1728*(-8 + w)) + 
       (-29888 - 8364*z + 905*z^2)/(1728*w))*J[39, -2, y, w, z] + 
     ((27136 + 10368*w - 18624*z)/27648 - 15968/(9*w^2*(-8 + z)) + 
       12050/(27*w*(-8 + z)) + (-2119936 + 97440*w - 32548*w^2 + 3227*w^3)/
        (27648*(-8 + z)) + (819712*w + 237984*w^2 - 25816*w^3)/(27648*z^2) + 
       (377856 + 35168*w + 37156*w^2 - 3227*w^3)/(27648*z) + 
       (75497472 - 9437184*w + 1179648*w^2)/(27648*(w + z)^3) + 
       65536/(3*(-8 + z)*(w + z)^3) + (-9830400 - 1769472*w + 6912*w^3)/
        (27648*(w + z)^2) - 50176/(9*(-8 + z)*(w + z)^2) + 
       (3194880 - 244224*w - 21888*w^2)/(27648*(w + z)) + 
       7552/(9*(-8 + z)*(w + z)) + (345856 - 64960*z + 11328*z^2)/(27648*w) + 
       (-6131712 - 361984*z + 70528*z^2)/(27648*w^2))*J[39, -2, y, z, w] + 
     (-43/72 + 18688/(3*(-8 + w)*z^3) + (897024 + 112128*w + 5696*w^2 - 
         1232*w^3)/(1152*z^3) - 3760/(9*(-8 + w)*z^2) + 
       (-60160 - 7328*w + 8*w^2 - 192*w^3)/(1152*z^2) - 1726/(9*(-8 + w)*z) + 
       (-14560 - 1376*w + 96*w^2)/(1152*z) - 8192/((-8 + w)*(w + z)^3) + 
       (-1179648 - 147456*w - 18432*w^2)/(1152*(w + z)^3) + 
       8192/(3*(-8 + w)*(w + z)^2) + (393216 + 18432*w + 1152*w^2)/
        (1152*(w + z)^2) + 352/(3*(-8 + w)*(w + z)) + 
       (21504 + 4608*w)/(1152*(w + z)) + (-11232 + 2788*z - 131*z^2)/
        (1152*(-8 + w)) + (-5696 - 1236*z + 131*z^2)/(1152*w))*
      J[39, -1, y, w, z] + ((448 - 768*z)/4608 - 1264/(3*w^2*(-8 + z)) + 
       1138/(9*w*(-8 + z)) + (-136576 + 5424*w - 1360*w^2 + 125*w^3)/
        (4608*(-8 + z)) + (42496*w + 9312*w^2 - 1000*w^3)/(4608*z^2) + 
       (6912 + 80*w + 1360*w^2 - 125*w^3)/(4608*z) + 
       (4718592 - 589824*w + 73728*w^2)/(4608*(w + z)^3) + 
       8192/((-8 + z)*(w + z)^3) + (-983040 - 73728*w - 4608*w^2)/
        (4608*(w + z)^2) - 8192/(3*(-8 + z)*(w + z)^2) + 
       (208896 - 9216*w)/(4608*(w + z)) + 1184/(3*(-8 + z)*(w + z)) + 
       (14464 - 3136*z + 384*z^2)/(4608*w) + (-242688 - 12160*z + 2656*z^2)/
        (4608*w^2))*J[39, -1, y, z, w] + 
     (1/6 + 1024/((-8 + w)*z^3) + (12288 + 1536*w + 64*w^2 - 16*w^3)/
        (96*z^3) - 512/(3*(-8 + w)*z^2) + (-2048 - 256*w - 8*w^2)/(96*z^2) - 
       8/(3*(-8 + w)*z) + (160 + 8*w)/(96*z) + 32/(w + z)^2 + 
       256/((-8 + w)*(w + z)^2) - 2/(w + z) - 16/((-8 + w)*(w + z)) + 
       (20*z - z^2)/(96*(-8 + w)) + (-64 - 12*z + z^2)/(96*w))*
      J[39, 0, y, w, z] + (-1/6 + (512 - 32*z)/(384*w) - 64/(w^2*(-8 + z)) + 
       80/(3*w*(-8 + z)) + (-896 - 8*w^2 + w^3)/(384*(-8 + z)) + 
       (512*w + 96*w^2 - 8*w^3)/(384*z^2) + (-32*w + 8*w^2 - w^3)/(384*z) - 
       32/(w + z)^2 - 256/((-8 + z)*(w + z)^2) + 2/(w + z) + 
       16/((-8 + z)*(w + z)) + (-3072 - 128*z + 32*z^2)/(384*w^2))*
      J[39, 0, y, z, w] + (1/12 + 1024/((-8 + w)*z^3) + 
       (147456 + 25024*w + 2000*w^2 - 288*w^3)/(1152*z^3) - 
       1184/(3*(-8 + w)*z^2) + (-51936 - 4456*w + 336*w^2)/(1152*z^2) + 
       (7368 - 96*w)/(1152*z) + 188/(3*(-8 + w)*z) - 29/(2*w*z) + 
       3584/((-8 + w)*(w + z)^3) + (516096 + 55296*w)/(1152*(w + z)^3) + 
       (-29184 - 3456*w)/(1152*(w + z)^2) - 416/((-8 + w)*(w + z)^2) - 
       38/(3*(w + z)) - 244/(3*(-8 + w)*(w + z)) + 8/(3*z*(w + z)) + 
       (4640 + 1144*z - 72*z^2)/(1152*w^2) + (-1736 + 300*z - 9*z^2)/
        (1152*w) + (4704 - 348*z + 9*z^2)/(1152*(-8 + w)))*
      J[40, -1, y, w, z] + (1/6 + (11936 - 1536*z)/(4608*w) - 
       64/(w^2*(-8 + z)) + 122/(3*w*(-8 + z)) + 
       (29568 - 2688*w + 240*w^2 - 9*w^3)/(4608*(-8 + z)) + 
       (-36352*w - 8768*w^2 + 576*w^3)/(4608*z^3) + 
       (16512 + 3232*w - 1536*w^2 + 72*w^3)/(4608*z^2) + 11/(w*z) + 
       (5472 + 2496*w - 240*w^2 + 9*w^3)/(4608*z) + (-2064384 + 221184*w)/
        (4608*(w + z)^3) - 3584/((-8 + z)*(w + z)^3) + 
       (-104448 - 13824*w)/(4608*(w + z)^2) + 416/((-8 + z)*(w + z)^2) - 
       25/(3*(w + z)) - 8/(3*w*(w + z)) - 428/(3*(-8 + z)*(w + z)) + 
       (-51584 - 4192*z + 576*z^2)/(4608*w^2))*J[40, -1, y, z, w] + 
     (-5/(12*w) + (16*w + 2*w^2)/(12*z^3) - w/(3*z^2) - 1/(w*z) + 
       (2 + z)/(12*w^2) + 4/(w + z)^2 - 1/(z*(w + z)))*J[40, 0, y, w, z] + 
     (5/(12*w) + (-8 - z)/(12*w^2) + (-4*w - 2*w^2)/(12*z^3) + 
       (6 + 4*w)/(12*z^2) + 2/(w*z) - 4/(w + z)^2 - 1/(z*(w + z)))*
      J[40, 0, y, z, w] + (-599552/(9*(-8 + w)*z^3) + 
       (-14389248 - 1798656*w - 112832*w^2 + 21104*w^3)/(1728*z^3) + 
       430208/(27*(-8 + w)*z^2) + (3441664 + 610560*w + 68576*w^2 - 5276*w^3)/
        (1728*z^2) - 4496/(27*(-8 + w)*z) + (-142336 - 58832*w - 4816*w^2)/
        (1728*z) + (-2555904 - 319488*w)/(1728*(w + z)^2) - 
       106496/(9*(-8 + w)*(w + z)^2) + (-49152 - 46080*w)/(1728*(w + z)) - 
       8704/(9*(-8 + w)*(w + z)) + (32048 + 2416*w + 1424*z)/1728 + 
       (65024*z + 19872*z^2 - 1496*z^3)/(1728*w^2) + 
       (79616 - 30376*z + 4282*z^2 - 187*z^3)/(1728*(-8 + w)) + 
       (-109696 - 10168*z - 3678*z^2 + 187*z^3)/(1728*w))*
      J[41, -2, y, w, z] + ((1507328 - 45568*w - 19328*z)/55296 + 
       42752/(9*w^2*(-8 + z)) - 57368/(27*w*(-8 + z)) + 
       (6025216 + 111104*w + 28928*w^2 - 18524*w^3 + 1319*w^4)/
        (55296*(-8 + z)) + (-3584000*w^2 - 1126656*w^3 + 84416*w^4)/
        (55296*z^3) + (-5771264*w - 200192*w^2 + 302304*w^3 - 10552*w^4)/
        (55296*z^2) + (3403776 + 591872*w - 106240*w^2 + 18524*w^3 - 
         1319*w^4)/(55296*z) + (81788928 - 10223616*w)/(55296*(w + z)^2) + 
       106496/(9*(-8 + z)*(w + z)^2) + (11796480 - 1474560*w)/
        (55296*(w + z)) + 8704/(9*(-8 + z)*(w + z)) + 
       (32833536 + 2023424*z - 382976*z^2)/(55296*w^2) + 
       (-11175936 - 811520*z + 95744*z^2)/(55296*w))*J[41, -2, y, z, w] + 
     (-50176/(3*(-8 + w)*z^3) + (-4816896 - 602112*w - 33280*w^2 + 6784*w^3)/
        (2304*z^3) + 40000/(9*(-8 + w)*z^2) + 
       (1280000 + 218880*w + 19648*w^2 - 1696*w^3)/(2304*z^2) - 
       1312/(9*(-8 + w)*z) + (-95744 - 25216*w - 1136*w^2)/(2304*z) + 
       (-1572864 - 196608*w)/(2304*(w + z)^2) - 
       16384/(3*(-8 + w)*(w + z)^2) + 256/(3*(w + z)) + 
       1024/(3*(-8 + w)*(w + z)) + (-1856 + 1088*w + 1120*z)/2304 + 
       (24064*z + 6048*z^2 - 472*z^3)/(2304*w^2) + 
       (-38912 - 8192*z + 1436*z^2 - 59*z^3)/(2304*(-8 + w)) + 
       (-46592 - 4928*z - 1020*z^2 + 59*z^3)/(2304*w))*J[41, -1, y, w, z] + 
     ((75008 - 4480*w - 1664*z)/9216 + 3520/(3*w^2*(-8 + z)) - 
       5104/(9*w*(-8 + z)) + (667648 - 17152*w + 2480*w^2 - 824*w^3 + 53*w^4)/
        (9216*(-8 + z)) + (-167936*w^2 - 43776*w^3 + 3392*w^4)/(9216*z^3) + 
       (-235520*w + 9856*w^2 + 11136*w^3 - 424*w^4)/(9216*z^2) + 
       (215040 + 23552*w - 6832*w^2 + 824*w^3 - 53*w^4)/(9216*z) + 
       (6291456 - 786432*w)/(9216*(w + z)^2) + 16384/(3*(-8 + z)*(w + z)^2) - 
       1024/(3*(-8 + z)*(w + z)) + (1351680 + 72704*z - 15104*z^2)/
        (9216*w^2) + (-466944 - 26624*z + 3776*z^2)/(9216*w))*
      J[41, -1, y, z, w] + (-4096/((-8 + w)*z^3) + 
       (-98304 - 12288*w - 512*w^2 + 128*w^3)/(192*z^3) + 
       3584/(3*(-8 + w)*z^2) + (28672 + 4608*w + 320*w^2 - 32*w^3)/
        (192*z^2) - 224/(3*(-8 + w)*z) + (-3328 - 512*w - 16*w^2)/(192*z) + 
       (-49152 - 6144*w)/(192*(w + z)^2) - 2048/((-8 + w)*(w + z)^2) + 
       256/((-8 + w)*(w + z)) + (9216 + 384*w)/(192*(w + z)) + 
       (-256 + 16*w + 32*z)/192 + (512*z + 96*z^2 - 8*z^3)/(192*w^2) + 
       (-1792 - 160*z + 28*z^2 - z^3)/(192*(-8 + w)) + 
       (-1024 - 160*z - 12*z^2 + z^3)/(192*w))*J[41, 0, y, w, z] + 
     ((1792 - 128*w - 64*z)/768 + 256/(w^2*(-8 + z)) - 416/(3*w*(-8 + z)) + 
       (23552 - 896*w + 64*w^2 - 16*w^3 + w^4)/(768*(-8 + z)) + 
       (-4096*w^2 - 768*w^3 + 64*w^4)/(768*z^3) + 
       (-4096*w + 512*w^2 + 192*w^3 - 8*w^4)/(768*z^2) + 
       (6144 - 128*w - 128*w^2 + 16*w^3 - w^4)/(768*z) + 
       (196608 - 24576*w)/(768*(w + z)^2) + 2048/((-8 + z)*(w + z)^2) + 
       (-12288 + 1536*w)/(768*(w + z)) - 256/((-8 + z)*(w + z)) + 
       (24576 + 1024*z - 256*z^2)/(768*w^2) + (-9216 - 256*z + 64*z^2)/
        (768*w))*J[41, 0, y, z, w] + ((28 - z)/(48*(-8 + w)) + 
       (-20 + z)/(48*w) + 256/((-8 + w)*z^3) + (1536 + 76*w - 24*w^2)/
        (48*z^3) - 224/(3*(-8 + w)*z^2) + (-260 + 12*w)/(48*z^2) + 
       26/(3*(-8 + w)*z) - 13/(12*w*z) + 64/(w + z)^3 + 
       512/((-8 + w)*(w + z)^3) - 4/(w + z)^2 - 32/((-8 + w)*(w + z)^2) - 
       40/(3*(-8 + w)*(w + z)) + 8/(3*z*(w + z)) + (-12 + 4*z)/(48*w^2))*
      J[42, -1, y, w, z] + (-1/2*1/w - 16/(w^2*(-8 + z)) + 
       26/(3*w*(-8 + z)) + (128 - 16*w + w^2)/(192*(-8 + z)) + 
       (48*w - 32*w^2)/(192*z^3) + (752 + 112*w - 8*w^2)/(192*z^2) - 
       29/(12*w*z) + (-128 + 16*w - w^2)/(192*z) - 64/(w + z)^3 - 
       512/((-8 + z)*(w + z)^3) + 4/(w + z)^2 + 32/((-8 + z)*(w + z)^2) - 
       8/(3*w*(w + z)) - 56/(3*(-8 + z)*(w + z)) + (-176 + 48*z)/(192*w^2))*
      J[42, -1, y, z, w] + (-1/4*1/w^2 + w/(2*z^3) + 1/(4*z^2) + 1/(2*w*z) - 
       1/(z*(w + z)))*J[42, 0, y, w, z] + 
     (-1/4*1/w^2 + w/(2*z^3) + 1/(4*z^2) + 1/(2*w*z) - 1/(z*(w + z)))*
      J[42, 0, y, z, w] + (192 - 40*Log[w + z])/(24*w*z) + 
     (156 - 61*w + 80*Log[w + z])/(24*z^2)) + 
   Qq^2*(-25/(144*w) + 1081/(432*z) - 19/(18*z*(w + z)) + 
     ((6752 - 4984*w + 824*w^2)/(216*z^3) - 500/(27*w*z^2) + 
       (-3798 + 1035*w)/(216*z^2) - 71/(18*z) - 367/(27*w^2*z) + 
       485/(108*w*z) + 793/(216*(w + z)) + 329/(27*z^2*(w + z)) + 
       1915/(108*z*(w + z)))*J[4, -1, w] + 
     (59/(36*w) + (2858 - 469*z)/(216*w^2) + 374/(9*w*z^2) - 491/(27*w^2*z) - 
       305/(18*w*z) + 793/(216*(w + z)) + 329/(27*z^2*(w + z)) - 
       1915/(108*z*(w + z)))*J[4, -1, z] + 
     ((368 - 244*w + 38*w^2)/(36*z^3) - 22/(9*w*z^2) + 
       (-198 + 45*w)/(36*z^2) - 1/(3*z) - 8/(9*w^2*z) - 8/(9*w*z) + 
       11/(18*(w + z)) + 40/(9*z^2*(w + z)) + 32/(9*z*(w + z)))*J[4, 0, w] + 
     (1/(6*w) + (122 - 19*z)/(36*w^2) + 20/(3*w*z^2) - 46/(9*w^2*z) - 
       7/(3*w*z) + 11/(18*(w + z)) + 40/(9*z^2*(w + z)) - 32/(9*z*(w + z)))*
      J[4, 0, z] + (5/(36*w) + (260 - 100*w + 3*w^2)/(72*z^3) + 
       65/(72*w*z^2) + (-270 + 38*w)/(72*z^2) + 1/(8*z) - 41/(72*w^2*z) - 
       4/(9*w*z) - 1/(72*(w + z)) + 107/(36*z^2*(w + z)) - 2/(9*z*(w + z)))*
      J[5, 0, w] + (-5/(36*w) + (50 - 3*z)/(72*w^2) + 3/(2*z^3) - 2/z^2 - 
       1/(24*w*z^2) + 19/(72*z) - 121/(72*w^2*z) + 5/(6*w*z) - 
       1/(72*(w + z)) + 107/(36*z^2*(w + z)) + 2/(9*z*(w + z)))*J[5, 0, z] + 
     (-1/24*1/w + (-12 + 2*w^2)/(24*z^3) + 3/(4*w*z^2) + w/(24*z^2) - 
       1/(8*z) - 1/(4*w^2*z) + 1/(12*(w + z)))*J[5, 1, w] + 
     (1/(24*w) + 1/(2*z^3) - 3/(4*w*z^2) - 1/(24*z) + 1/(4*w^2*z) - 
       z/(24*w^2) + 1/(12*(w + z)))*J[5, 1, z] + 
     (-1/6*1/w + 2/z^3 + 1/(w*z^2) - 1/(6*z) - 1/(w^2*z))*J[9, 0, y] + 
     (731/108 + (2190 - 772*z)/(216*w) + (6752*w - 4984*w^2 + 824*w^3)/
        (216*z^3) + (16008 - 15382*w + 3247*w^2)/(216*z^2) + 50/(27*w*z) + 
       (-11162 + 4188*w)/(216*z) + (-4312 + 2954*z - 469*z^2)/(216*w^2))*
      J[10, -1, y] + (19/18 + (122 - 38*z)/(36*w) + 
       (368*w - 244*w^2 + 38*w^3)/(36*z^3) + (552 - 610*w + 133*w^2)/
        (36*z^2) + (-366 + 152*w)/(36*z) + (-184 + 122*z - 19*z^2)/(36*w^2))*
      J[10, 0, y] + (14/27 - 160/(27*w^2) - 16/(27*w) + 
       (6752*w - 4984*w^2 + 824*w^3)/(216*z^3) + (7592 - 10246*w + 2087*w^2)/
        (216*z^2) - 25/(w*z) + (-918 + 567*w)/(216*z))*J[22, -2, y, w, z] + 
     (122/27 + (-70 - 229*z)/(216*w) + 1244/(27*z^2) - 799/(27*z) + 
       493/(27*w*z) + (-3928 + 2858*z - 469*z^2)/(216*w^2))*
      J[22, -2, y, z, w] + (5/18 - 8/(9*w^2) - 8/(9*w) + 
       (368*w - 244*w^2 + 38*w^3)/(36*z^3) + (440 - 442*w + 83*w^2)/
        (36*z^2) - 10/(3*w*z) + (-102 + 33*w)/(36*z))*J[22, -1, y, w, z] + 
     (7/9 + (38 - 13*z)/(36*w) + 100/(9*z^2) - 53/(9*z) + 14/(9*w*z) + 
       (-184 + 122*z - 19*z^2)/(36*w^2))*J[22, -1, y, z, w] + 
     (-5/(18*w) + (-108 + 144*w - 35*w^2)/(36*z^3) + (216 - 65*w)/(36*z^2) - 
       9/(4*w*z^2) - 3/(4*z) + 7/(4*w^2*z))*J[23, -1, y, w, z] + 
     (5/(18*w) - 3/z^3 + 4/z^2 - 9/(4*w*z^2) - 19/(36*z) + 7/(4*w^2*z) + 
       (-72 + 16*z)/(36*w^2))*J[23, -1, y, z, w] + 
     (1/(12*w) + (-12 + 2*w^2)/(12*z^3) - 1/(2*w*z^2) + (5*w)/(12*z^2) + 
       1/(4*z) + 1/(2*w^2*z))*J[23, 0, y, w, z] + 
     (-1/12*1/w - z^(-3) - 1/(2*w*z^2) + 1/(12*z) + 1/(2*w^2*z) - z/(12*w^2))*
      J[23, 0, y, z, w] + (-11100 - 576*Log[w + z])/(1296*w^2*z) + 
     (13956 - 576*Log[w + z])/(1296*w*z^2) + (-5160 + 5760*Log[w + z])/
      (1296*z^2*(w + z)) + (-18018 + 3849*w + 1368*Log[w + z] - 
       1296*PolyGamma[2, 1] - 2592*Zeta[3])/(1296*z^2) + 
     (1405 - 1356*Log[w + z] - 216*PolyGamma[2, 1] - 432*Zeta[3])/
      (1296*w*z) + (4470 - 723*z + 432*PolyGamma[2, 1] + 864*Zeta[3])/
      (1296*w^2) + (7008 - 6168*w + 1104*w^2 - 864*w*PolyGamma[2, 1] - 
       1728*w*Zeta[3])/(1296*z^3))))/(mt^4*N)


==> anc/form_factors/F4.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(1/2*e0^2*(-1 + N^2)*Deltafun[i2, i1]*
  (Qt^2*((-44*w + 11*w^2)/(48*z^2) + (44*z - 11*z^2)/(48*w^2) + 
     ((-188 - 59*w)/(12*z) + (188 + 59*z)/(12*w))*J[3, -1, y] + 
     ((-3 - w)/z + (3 + z)/w)*J[3, 0, y] + 
     (-361/72 - 32/(w^2*(-8 + z)) + 64/(3*w*(-8 + z)) + 
       (3072 - 624*w + 72*w^2 - 3*w^3)/(2304*(-8 + z)) + 
       (4608 + 1152*w - 1344*w^2 + 192*w^3)/(2304*z^3) + 32/((-8 + w)*z^2) - 
       2/(w*z^2) + (22656 - 768*w - 96*w^2 + 24*w^3)/(2304*z^2) - 
       40/(3*(-8 + w)*z) - 2/(w^2*z) - 59/(2*w*z) + 
       (51328 - 10192*w - 72*w^2 + 3*w^3)/(2304*z) + 
       256/(3*(-8 + w)*(w + z)^2) - 256/((-8 + z)*(w + z)^2) + 
       16/((-8 + w)*(w + z)) + (-55296 + 13824*w)/(2304*(w + z)) - 
       80/(3*(-8 + z)*(w + z)) + (4608 + 2304*z - 768*z^2)/(2304*w^3) + 
       (-1536 + 240*z - 12*z^2)/(2304*(-8 + w)) + (43904 - 816*z + 12*z^2)/
        (2304*w) + (1920 + 3648*z + 96*z^2)/(2304*w^2))*J[4, -1, w] + 
     ((-67*(-4 - z))/(18*w) - (67*(4 + w))/(18*z))*J[4, -1, y] + 
     (-71/72 - 32/(w^2*(-8 + z)) + 40/(3*w*(-8 + z)) + 
       (1536 - 240*w + 12*w^2)/(2304*(-8 + z)) + (-4608 - 2304*w + 768*w^2)/
        (2304*z^3) + 32/((-8 + w)*z^2) + 2/(w*z^2) + 
       (-1920 - 3648*w - 96*w^2)/(2304*z^2) - 64/(3*(-8 + w)*z) + 2/(w^2*z) + 
       59/(2*w*z) + (-43904 + 816*w - 12*w^2)/(2304*z) + 
       256/((-8 + w)*(w + z)^2) - 256/(3*(-8 + z)*(w + z)^2) + 
       80/(3*(-8 + w)*(w + z)) + (55296 + 13824*w)/(2304*(w + z)) - 
       16/((-8 + z)*(w + z)) + (-4608 - 1152*z + 1344*z^2 - 192*z^3)/
        (2304*w^3) + (-22656 + 768*z + 96*z^2 - 24*z^3)/(2304*w^2) + 
       (-51328 + 10192*z + 72*z^2 - 3*z^3)/(2304*w) + 
       (-3072 + 624*z - 72*z^2 + 3*z^3)/(2304*(-8 + w)))*J[4, -1, z] + 
     (-5/6 + 23/(6*w) + (-48 - 3*z)/(24*w^2) + (12*w - 3*w^2)/(24*z^3) + 
       (-48 + 12*w)/(24*z^2) + (70 - 16*w)/(24*z) - 1/(w*z) + z/(2*w^3) + 
       (-96 + 24*w)/(24*(w + z)))*J[4, 0, w] + 
     ((-4 - w)/(3*z) + (4 + z)/(3*w))*J[4, 0, y] + 
     (-1/6 + (48 - 12*z)/(24*w^2) - w/(2*z^3) + (48 + 3*w)/(24*z^2) - 
       23/(6*z) + 1/(w*z) + (96 + 24*w)/(24*(w + z)) + (-70 + 16*z)/(24*w) + 
       (-12*z + 3*z^2)/(24*w^3))*J[4, 0, z] + 
     (27/128 - 12/(w^2*(-8 + z)) - 35/(4*w*(-8 + z)) + 
       (42432 - 4380*w + 195*w^2)/(9216*(-8 + z)) + (6912 + 2304*w)/
        (9216*z^3) + 74/(3*(-8 + w)*z^2) - 3/(4*w*z^2) + 
       (79104 - 22496*w - 40*w^2)/(9216*z^2) - 188/(9*(-8 + w)*z) - 
       3/(4*w^2*z) - 11/(w*z) + (28352 + 28276*w - 195*w^2)/(9216*z) + 
       1024/(3*(w + z)^3) + 4096/(3*(-8 + w)*(w + z)^3) + 
       4096/(3*(-8 + z)*(w + z)^3) + 992/(9*(-8 + w)*(w + z)^2) + 
       (458752 - 1728*w^2)/(9216*(w + z)^2) + 160/(3*(-8 + z)*(w + z)^2) + 
       (-105984 - 16992*w)/(9216*(w + z)) - 12/((-8 + w)*(w + z)) - 
       68/(3*(-8 + z)*(w + z)) + 6/(w^2*(4 + w + z)) + 5/(2*w*(4 + w + z)) - 
       12/(z^2*(4 + w + z)) - 1/(2*z*(4 + w + z)) + 
       (6912 + 2304*z - 1152*z^2)/(9216*w^3) + (-39584 + 5760*z - 136*z^2)/
        (9216*w) + (39776 - 3512*z + 136*z^2)/(9216*(-8 + w)) + 
       (-4608 + 26880*z + 1272*z^2)/(9216*w^2))*J[5, 0, w] + 
     (-3/32 - 110/(3*w^2*(-8 + z)) + 437/(36*w*(-8 + z)) + 
       (2656 - 868*w + 59*w^2)/(9216*(-8 + z)) + 110/(3*(-8 + w)*z^2) + 
       (83712 - 32480*w - 12480*w^2)/(9216*z^2) - 437/(36*(-8 + w)*z) + 
       (18016 - 14220*w - 59*w^2)/(9216*z) + 512/(9*(-8 + w)*(w + z)^2) - 
       512/(9*(-8 + z)*(w + z)^2) + 32/(3*(-8 + w)*(w + z)) + 
       (3*w)/(16*(w + z)) - 32/(3*(-8 + z)*(w + z)) + 18/(w^2*(4 + w + z)) - 
       3/(w*(4 + w + z)) - 18/(z^2*(4 + w + z)) + 3/(z*(4 + w + z)) + 
       (-2656 + 868*z - 59*z^2)/(9216*(-8 + w)) + (-18016 + 14220*z + 59*z^2)/
        (9216*w) + (-83712 + 32480*z + 12480*z^2)/(9216*w^2))*J[5, 0, y] + 
     (233/128 + (-6912 - 2304*z)/(9216*w^3) - 74/(3*w^2*(-8 + z)) + 
       188/(9*w*(-8 + z)) + (-39776 + 3512*w - 136*w^2)/(9216*(-8 + z)) + 
       (-6912 - 2304*w + 1152*w^2)/(9216*z^3) + 12/((-8 + w)*z^2) + 
       3/(4*w*z^2) + (4608 - 26880*w - 1272*w^2)/(9216*z^2) + 
       35/(4*(-8 + w)*z) + 3/(4*w^2*z) + 11/(w*z) + 
       (39584 - 5760*w + 136*w^2)/(9216*z) - 1024/(3*(w + z)^3) - 
       4096/(3*(-8 + w)*(w + z)^3) - 4096/(3*(-8 + z)*(w + z)^3) - 
       160/(3*(-8 + w)*(w + z)^2) + (-458752 + 1728*w^2)/(9216*(w + z)^2) - 
       992/(9*(-8 + z)*(w + z)^2) + (105984 - 20448*w)/(9216*(w + z)) + 
       68/(3*(-8 + w)*(w + z)) + 12/((-8 + z)*(w + z)) + 
       12/(w^2*(4 + w + z)) + 1/(2*w*(4 + w + z)) - 6/(z^2*(4 + w + z)) - 
       5/(2*z*(4 + w + z)) + (-42432 + 4380*z - 195*z^2)/(9216*(-8 + w)) + 
       (-79104 + 22496*z + 40*z^2)/(9216*w^2) + (-28352 - 28276*z + 195*z^2)/
        (9216*w))*J[5, 0, z] + (-1/4 - 3/(w*(-8 + z)) + 
       (1056 - 84*w + 3*w^2)/(768*(-8 + z)) + (3*w)/(16*z^3) + 
       8/((-8 + w)*z^2) + (960 - 256*w - 8*w^2)/(768*z^2) - 
       19/(3*(-8 + w)*z) - 3/(8*w*z) + (280 + 188*w - 3*w^2)/(768*z) + 
       (3*z)/(16*w^3) + 128/(w + z)^3 + 512/((-8 + w)*(w + z)^3) + 
       512/((-8 + z)*(w + z)^3) + 56/(3*(w + z)^2) + 
       160/(3*(-8 + w)*(w + z)^2) + 32/((-8 + z)*(w + z)^2) - 9/(4*(w + z)) - 
       6/((-8 + w)*(w + z)) - 10/((-8 + z)*(w + z)) + 2/(w^2*(4 + w + z)) + 
       3/(2*w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 3/(2*z*(4 + w + z)) + 
       (-1024 + 192*z - 2*z^2)/(768*w) + (928 - 64*z + 2*z^2)/
        (768*(-8 + w)) + (-960 + 360*z + 24*z^2)/(768*w^2))*J[5, 1, w] + 
     (-8/(w^2*(-8 + z)) + 10/(3*w*(-8 + z)) + (128 - 20*w + w^2)/
        (768*(-8 + z)) + 8/((-8 + w)*z^2) + (1920 - 952*w - 336*w^2)/
        (768*z^2) - 10/(3*(-8 + w)*z) + (776 - 420*w - w^2)/(768*z) + 
       64/(3*(-8 + w)*(w + z)^2) - 64/(3*(-8 + z)*(w + z)^2) + 
       4/((-8 + w)*(w + z)) - 4/((-8 + z)*(w + z)) + 6/(w^2*(4 + w + z)) - 
       6/(z^2*(4 + w + z)) + (-128 + 20*z - z^2)/(768*(-8 + w)) + 
       (-776 + 420*z + z^2)/(768*w) + (-1920 + 952*z + 336*z^2)/(768*w^2))*
      J[5, 1, y] + (1/4 - 8/(w^2*(-8 + z)) + 19/(3*w*(-8 + z)) + 
       (-928 + 64*w - 2*w^2)/(768*(-8 + z)) - (3*w)/(16*z^3) + 
       (960 - 360*w - 24*w^2)/(768*z^2) + 3/((-8 + w)*z) + 3/(8*w*z) + 
       (1024 - 192*w + 2*w^2)/(768*z) - (3*z)/(16*w^3) - 128/(w + z)^3 - 
       512/((-8 + w)*(w + z)^3) - 512/((-8 + z)*(w + z)^3) - 
       56/(3*(w + z)^2) - 32/((-8 + w)*(w + z)^2) - 
       160/(3*(-8 + z)*(w + z)^2) + 9/(4*(w + z)) + 10/((-8 + w)*(w + z)) + 
       6/((-8 + z)*(w + z)) + 4/(w^2*(4 + w + z)) + 3/(2*w*(4 + w + z)) - 
       2/(z^2*(4 + w + z)) - 3/(2*z*(4 + w + z)) + (-1056 + 84*z - 3*z^2)/
        (768*(-8 + w)) + (-280 - 188*z + 3*z^2)/(768*w) + 
       (-960 + 256*z + 8*z^2)/(768*w^2))*J[5, 1, z] + 
     (-1/16*1/w + w/(4*z^2) + 1/(32*z) - z/(32*w^2) + 3/(8*(w + z)))*
      J[5, 2, w] + ((-5*w - 8*w^2)/(32*z^2) + (13 - 12*w)/(32*z) + 
       (-13 + 12*z)/(32*w) + (5*z + 8*z^2)/(32*w^2))*J[5, 2, y] + 
     (-1/32*1/w + w/(32*z^2) + 1/(16*z) - z/(4*w^2) - 3/(8*(w + z)))*
      J[5, 2, z] + ((-2*(11*w - 11*z))/9 - (2*(26*w + 11*w^2))/(9*z) - 
       (2*(-26*z - 11*z^2))/(9*w))*J[6, -1, y] + 
     ((-5*w - 2*w^2)/(3*z) + (-2*w + 2*z)/3 + (5*z + 2*z^2)/(3*w))*
      J[6, 0, y] + ((432 - 276*w - 109*w^2)/(144*z^2) + 
       (-252 - 320*w)/(144*z) + 12/(w^2*(4 + w + z)) - 2/(w*(4 + w + z)) - 
       12/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + (252 + 320*z)/(144*w) + 
       (-432 + 276*z + 109*z^2)/(144*w^2))*J[7, -1, y] + 
     ((48 - 24*w + w^2)/(48*z^2) + (-24 - 4*w)/(48*z) + 4/(w^2*(4 + w + z)) - 
       4/(z^2*(4 + w + z)) + (24 + 4*z)/(48*w) + (-48 + 24*z - z^2)/(48*w^2))*
      J[7, 0, y] + ((2 - 3*z)/(8*w) + (2*w + 2*w^2)/(8*z^2) + 
       (-2 + 3*w)/(8*z) + (-2*z - 2*z^2)/(8*w^2))*J[7, 1, y] + 
     (-385/288 + 16/(w^2*(-8 + z)) + 83/(3*w*(-8 + z)) + 
       (-11072 + 692*w + 55*w^2 - 6*w^3)/(2304*(-8 + z)) + 
       (-2304 - 2304*w - 192*w^2 + 384*w^3)/(2304*z^3) - 8/(3*(-8 + w)*z^2) + 
       1/(w*z^2) + (-23040 + 6176*w - 1488*w^2 + 48*w^3)/(2304*z^2) + 
       62/(9*(-8 + w)*z) + 1/(w^2*z) + 15/(w*z) + 
       (14016 - 10860*w - 55*w^2 + 6*w^3)/(2304*z) - 4096/(9*(w + z)^3) - 
       16384/(9*(-8 + w)*(w + z)^3) - 16384/(9*(-8 + z)*(w + z)^3) + 
       128/(3*(-8 + w)*(w + z)^2) + (-196608 + 576*w^2)/(2304*(w + z)^2) - 
       3712/(9*(-8 + z)*(w + z)^2) + 464/(9*(-8 + w)*(w + z)) + 
       (20992 + 4320*w)/(2304*(w + z)) + 80/(9*(-8 + z)*(w + z)) - 
       6/(w*(4 + w + z)) + 24/(z^2*(4 + w + z)) - 2/(z*(4 + w + z)) + 
       (-17632 + 1552*z - 54*z^2)/(2304*(-8 + w)) + (20128 - 2232*z + 54*z^2)/
        (2304*w) + (-2304 + 384*z^2)/(2304*w^3) + (-8448 - 2688*z + 432*z^2)/
        (2304*w^2))*J[8, 0, w] + (1/8 + 440/(3*w^2*(-8 + z)) - 
       437/(9*w*(-8 + z)) + (-2656 + 868*w - 59*w^2)/(2304*(-8 + z)) - 
       440/(3*(-8 + w)*z^2) + (-83712 + 40928*w + 9360*w^2)/(2304*z^2) + 
       437/(9*(-8 + w)*z) + (7328 + 8556*w + 59*w^2)/(2304*z) - 
       2048/(9*(-8 + w)*(w + z)^2) + 2048/(9*(-8 + z)*(w + z)^2) - 
       128/(3*(-8 + w)*(w + z)) - w/(4*(w + z)) + 128/(3*(-8 + z)*(w + z)) - 
       72/(w^2*(4 + w + z)) + 12/(w*(4 + w + z)) + 72/(z^2*(4 + w + z)) - 
       12/(z*(4 + w + z)) + (83712 - 40928*z - 9360*z^2)/(2304*w^2) + 
       (-7328 - 8556*z - 59*z^2)/(2304*w) + (2656 - 868*z + 59*z^2)/
        (2304*(-8 + w)))*J[8, 0, y] + (-227/288 + 8/(3*w^2*(-8 + z)) - 
       62/(9*w*(-8 + z)) + (17632 - 1552*w + 54*w^2)/(2304*(-8 + z)) + 
       (2304 - 384*w^2)/(2304*z^3) - 16/((-8 + w)*z^2) - 1/(w*z^2) + 
       (8448 + 2688*w - 432*w^2)/(2304*z^2) - 83/(3*(-8 + w)*z) - 1/(w^2*z) - 
       15/(w*z) + (-20128 + 2232*w - 54*w^2)/(2304*z) + 4096/(9*(w + z)^3) + 
       16384/(9*(-8 + w)*(w + z)^3) + 16384/(9*(-8 + z)*(w + z)^3) + 
       3712/(9*(-8 + w)*(w + z)^2) + (196608 - 576*w^2)/(2304*(w + z)^2) - 
       128/(3*(-8 + z)*(w + z)^2) - 80/(9*(-8 + w)*(w + z)) + 
       (-20992 + 5472*w)/(2304*(w + z)) - 464/(9*(-8 + z)*(w + z)) - 
       24/(w^2*(4 + w + z)) + 2/(w*(4 + w + z)) + 6/(z*(4 + w + z)) + 
       (2304 + 2304*z + 192*z^2 - 384*z^3)/(2304*w^3) + 
       (23040 - 6176*z + 1488*z^2 - 48*z^3)/(2304*w^2) + 
       (-14016 + 10860*z + 55*z^2 - 6*z^3)/(2304*w) + 
       (11072 - 692*z - 55*z^2 + 6*z^3)/(2304*(-8 + w)))*J[8, 0, z] + 
     (-1/12 + 79/(24*w) + (192 - 48*z)/(192*w^2) + 4/(w*(-8 + z)) + 
       (-352 + 28*w - w^2)/(192*(-8 + z)) + (-48*w - 48*w^2)/(192*z^3) - 
       32/((-8 + w)*z^2) + (-960 + 328*w)/(192*z^2) + 52/(3*(-8 + w)*z) + 
       1/(2*w*z) + (96 - 108*w + w^2)/(192*z) - z/(4*w^3) - 
       512/(3*(w + z)^3) - 2048/(3*(-8 + w)*(w + z)^3) - 
       2048/(3*(-8 + z)*(w + z)^3) - 32/(w + z)^2 - 
       128/((-8 + w)*(w + z)^2) - 128/(3*(-8 + z)*(w + z)^2) + 
       5/(3*(w + z)) - 8/(3*(-8 + w)*(w + z)) + 40/(3*(-8 + z)*(w + z)) - 
       2/(w*(4 + w + z)) + 8/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + 
       (-224 + 8*z)/(192*(-8 + w)))*J[8, 1, w] + 
     (32/(w^2*(-8 + z)) - 40/(3*w*(-8 + z)) + (-128 + 20*w - w^2)/
        (192*(-8 + z)) - 32/((-8 + w)*z^2) + (-1920 + 904*w + 216*w^2)/
        (192*z^2) + 40/(3*(-8 + w)*z) + (-248 + 228*w + w^2)/(192*z) - 
       256/(3*(-8 + w)*(w + z)^2) + 256/(3*(-8 + z)*(w + z)^2) - 
       16/((-8 + w)*(w + z)) + 16/((-8 + z)*(w + z)) - 24/(w^2*(4 + w + z)) + 
       24/(z^2*(4 + w + z)) + (1920 - 904*z - 216*z^2)/(192*w^2) + 
       (248 - 228*z - z^2)/(192*w) + (128 - 20*z + z^2)/(192*(-8 + w)))*
      J[8, 1, y] + (1/12 + (960 - 328*z)/(192*w^2) + 
       (224 - 8*w)/(192*(-8 + z)) + 32/(w^2*(-8 + z)) - 52/(3*w*(-8 + z)) + 
       w/(4*z^3) + (-192 + 48*w)/(192*z^2) - 79/(24*z) - 4/((-8 + w)*z) - 
       1/(2*w*z) + 512/(3*(w + z)^3) + 2048/(3*(-8 + w)*(w + z)^3) + 
       2048/(3*(-8 + z)*(w + z)^3) + 32/(w + z)^2 + 
       128/(3*(-8 + w)*(w + z)^2) + 128/((-8 + z)*(w + z)^2) - 
       5/(3*(w + z)) - 40/(3*(-8 + w)*(w + z)) + 8/(3*(-8 + z)*(w + z)) - 
       8/(w^2*(4 + w + z)) - 2/(w*(4 + w + z)) + 2/(z*(4 + w + z)) + 
       (-96 + 108*z - z^2)/(192*w) + (352 - 28*z + z^2)/(192*(-8 + w)) + 
       (48*z + 48*z^2)/(192*w^3))*J[8, 1, z] + 
     (1/(8*w) - (5*w)/(8*z^2) + 1/(4*z) - 1/(2*(w + z)))*J[8, 2, w] + 
     ((7 - 6*z)/(8*w) + (-w + 4*w^2)/(8*z^2) + (-7 + 6*w)/(8*z) + 
       (z - 4*z^2)/(8*w^2))*J[8, 2, y] + 
     (-1/4*1/w - 1/(8*z) + (5*z)/(8*w^2) + 1/(2*(w + z)))*J[8, 2, z] + 
     (32/(w^2*(-8 + z)) - 40/(3*w*(-8 + z)) + (-128 + 20*w - w^2)/
        (192*(-8 + z)) - 32/((-8 + w)*z^2) + (-656*w - 88*w^2)/(192*z^2) + 
       40/(3*(-8 + w)*z) + (208 - 164*w + w^2)/(192*z) - 
       256/(3*(-8 + w)*(w + z)^2) + 256/(3*(-8 + z)*(w + z)^2) - 
       16/((-8 + w)*(w + z)) + 16/((-8 + z)*(w + z)) + 16/(w^2*(4 + w + z)) - 
       16/(z^2*(4 + w + z)) + (-208 + 164*z - z^2)/(192*w) + 
       (128 - 20*z + z^2)/(192*(-8 + w)) + (656*z + 88*z^2)/(192*w^2))*
      J[9, 0, y] + (-3/(4*w) + w/(4*z^2) + 3/(4*z) - z/(4*w^2))*J[9, 1, y] + 
     ((-44*w^2 + 11*w^3)/(24*z^2) + (200*w - 39*w^2)/(24*z) + 
       (-50*w + 50*z)/24 + (-200*z + 39*z^2)/(24*w) + 
       (44*z^2 - 11*z^3)/(24*w^2))*J[10, -1, y] + 
     ((4*w - w^2)/(2*z) + (-w + z)/2 + (-4*z + z^2)/(2*w))*J[10, 0, y] + 
     (-1/4*1/w + w/(4*z^2) + 1/(4*z) - z/(4*w^2))*J[11, 0, y] + 
     ((18*w - 41*w^2)/(72*z^2) + (42 - 94*w)/(72*z) + (-42 + 94*z)/(72*w) + 
       (-18*z + 41*z^2)/(72*w^2))*J[12, -1, y] + 
     ((-12 + z)/(12*w) - w^2/(6*z^2) + (12 - w)/(12*z) + z^2/(6*w^2))*
      J[12, 0, y] + ((-4 - z)/w + (4 + w)/z)*J[13, 0, y] + 
     ((-24 + z)/(24*w) + (-24 - 12*w - 20*w^2)/(24*z^2) + (24 - w)/(24*z) - 
       4/(w^2*(4 + w + z)) + 4/(z^2*(4 + w + z)) + (24 + 12*z + 20*z^2)/
        (24*w^2))*J[14, 0, y] + ((24 - 17*w - 13*w^2)/(6*z) + 
       16/(w*(4 + w + z)) - 16/(z*(4 + w + z)) + (-13*w + 13*z)/6 + 
       (-24 + 17*z + 13*z^2)/(6*w))*J[15, -1, y] + 
     ((16 - 12*w - 7*w^2)/(8*z) + 8/(w*(4 + w + z)) - 8/(z*(4 + w + z)) + 
       (-7*w + 7*z)/8 + (-16 + 12*z + 7*z^2)/(8*w))*J[15, 0, y] + 
     ((-w - w^2)/(2*z) + (-w + z)/2 + (z + z^2)/(2*w))*J[15, 1, y] + 
     ((-3 - w)/z + (3 + z)/w)*J[16, 0, y] + 
     (1/(8*w) + w/(8*z^2) - 1/(8*z) - z/(8*w^2))*J[17, 0, y] + 
     ((w - z)/2 + (4 + 2*w^2)/(2*z^2) + (-2 + 4*w + w^2)/(2*z) + 
       8/(w^2*(4 + w + z)) - 8/(z^2*(4 + w + z)) + (-4 - 2*z^2)/(2*w^2) + 
       (2 - 4*z - z^2)/(2*w))*J[18, 0, y] + 
     ((-26 - 5*z)/(24*w) + (-10*w - 2*w^2)/(24*z^2) + (26 + 5*w)/(24*z) + 
       (10*z + 2*z^2)/(24*w^2))*J[19, 0, y] + 
     ((w - z)/12 + (64*w + 12*w^2 - w^3)/(12*z^2) + (-128 - 12*w)/(12*z) + 
       (128 + 12*z)/(12*w) + (-64*z - 12*z^2 + z^3)/(12*w^2))*J[20, 0, y] + 
     ((42816 - 15160*w - 17368*z)/3456 + 21376/(9*w^2*(-8 + z)) - 
       10672/(27*w*(-8 + z)) + (-33536 + 7328*w + 936*w^2 - 187*w^3)/
        (3456*(-8 + z)) - 21376/(9*(-8 + w)*z^2) + 
       (-1026048 - 258304*w - 53984*w^2 + 6072*w^3)/(3456*z^2) + 
       10672/(27*(-8 + w)*z) + (354048 + 53024*w - 11904*w^2 + 187*w^3)/
        (3456*z) - 1664/(27*(w + z)) - 6656/(27*(-8 + w)*(w + z)) + 
       6656/(27*(-8 + z)*(w + z)) + (12544 + 66016*z + 4032*z^2 - 187*z^3)/
        (3456*w) + (33536 - 7328*z - 936*z^2 + 187*z^3)/(3456*(-8 + w)) + 
       (1026048 - 1792*z - 31840*z^2 + 1496*z^3)/(3456*w^2))*
      J[22, -2, y, w, z] + (21376/(9*w^2*(-8 + z)) - 10672/(27*w*(-8 + z)) + 
       (-33536 + 7328*w + 936*w^2 - 187*w^3)/(3456*(-8 + z)) - 
       21376/(9*(-8 + w)*z^2) + (-1026048 + 1792*w + 31840*w^2 - 1496*w^3)/
        (3456*z^2) + 10672/(27*(-8 + w)*z) + (-12544 - 66016*w - 4032*w^2 + 
         187*w^3)/(3456*z) + 1664/(27*(w + z)) - 6656/(27*(-8 + w)*(w + z)) + 
       6656/(27*(-8 + z)*(w + z)) + (-42816 + 17368*w + 15160*z)/3456 + 
       (1026048 + 258304*z + 53984*z^2 - 6072*z^3)/(3456*w^2) + 
       (-354048 - 53024*z + 11904*z^2 - 187*z^3)/(3456*w) + 
       (33536 - 7328*z - 936*z^2 + 187*z^3)/(3456*(-8 + w)))*
      J[22, -2, y, z, w] + ((11904 - 2816*w - 4352*z)/4608 + 
       1760/(3*w^2*(-8 + z)) - 1088/(9*w*(-8 + z)) + 
       (-34816 + 4288*w + 396*w^2 - 59*w^3)/(4608*(-8 + z)) - 
       1760/(3*(-8 + w)*z^2) + (-337920 - 90368*w - 14368*w^2 + 1416*w^3)/
        (4608*z^2) + 1088/(9*(-8 + w)*z) + (150528 + 14464*w - 2748*w^2 + 
         59*w^3)/(4608*z) - 256/(9*(w + z)) - 1024/(9*(-8 + w)*(w + z)) + 
       1024/(9*(-8 + z)*(w + z)) + (11264 + 16256*z + 1116*z^2 - 59*z^3)/
        (4608*w) + (34816 - 4288*z - 396*z^2 + 59*z^3)/(4608*(-8 + w)) + 
       (337920 - 5888*z - 9824*z^2 + 472*z^3)/(4608*w^2))*
      J[22, -1, y, w, z] + (1760/(3*w^2*(-8 + z)) - 1088/(9*w*(-8 + z)) + 
       (-34816 + 4288*w + 396*w^2 - 59*w^3)/(4608*(-8 + z)) - 
       1760/(3*(-8 + w)*z^2) + (-337920 + 5888*w + 9824*w^2 - 472*w^3)/
        (4608*z^2) + 1088/(9*(-8 + w)*z) + (-11264 - 16256*w - 1116*w^2 + 
         59*w^3)/(4608*z) + 256/(9*(w + z)) - 1024/(9*(-8 + w)*(w + z)) + 
       1024/(9*(-8 + z)*(w + z)) + (-11904 + 4352*w + 2816*z)/4608 + 
       (337920 + 90368*z + 14368*z^2 - 1416*z^3)/(4608*w^2) + 
       (-150528 - 14464*z + 2748*z^2 - 59*z^3)/(4608*w) + 
       (34816 - 4288*z - 396*z^2 + 59*z^3)/(4608*(-8 + w)))*
      J[22, -1, y, z, w] + ((-16*w - 16*z)/384 + 128/(w^2*(-8 + z)) - 
       112/(3*w*(-8 + z)) + (-512 + 32*w + 12*w^2 - w^3)/(384*(-8 + z)) - 
       128/((-8 + w)*z^2) + (-6144 - 1792*w - 224*w^2 + 24*w^3)/(384*z^2) + 
       112/(3*(-8 + w)*z) + (3840 + 224*w - 12*w^2 + w^3)/(384*z) - 
       32/(3*(w + z)) - 128/(3*(-8 + w)*(w + z)) + 128/(3*(-8 + z)*(w + z)) + 
       (256 + 160*z + 12*z^2 - z^3)/(384*w) + (512 - 32*z - 12*z^2 + z^3)/
        (384*(-8 + w)) + (6144 - 256*z - 160*z^2 + 8*z^3)/(384*w^2))*
      J[22, 0, y, w, z] + (128/(w^2*(-8 + z)) - 112/(3*w*(-8 + z)) + 
       (-512 + 32*w + 12*w^2 - w^3)/(384*(-8 + z)) - 128/((-8 + w)*z^2) + 
       (-6144 + 256*w + 160*w^2 - 8*w^3)/(384*z^2) + 112/(3*(-8 + w)*z) + 
       (-256 - 160*w - 12*w^2 + w^3)/(384*z) + 32/(3*(w + z)) - 
       128/(3*(-8 + w)*(w + z)) + 128/(3*(-8 + z)*(w + z)) + 
       (16*w + 16*z)/384 + (6144 + 1792*z + 224*z^2 - 24*z^3)/(384*w^2) + 
       (-3840 - 224*z + 12*z^2 - z^3)/(384*w) + (512 - 32*z - 12*z^2 + z^3)/
        (384*(-8 + w)))*J[22, 0, y, z, w] + 
     (-5/4 + 440/(3*(-8 + w)*z^2) + (49152 + 1984*w + 236*w^2)/(2304*z^2) - 
       437/(9*(-8 + w)*z) + (-7744 + 2344*w)/(2304*z) + 256/(9*(w + z)^2) + 
       2048/(9*(-8 + w)*(w + z)^2) + (12288 - 288*w)/(2304*(w + z)) + 
       128/(3*(-8 + w)*(w + z)) - 12/(w^2*(4 + w + z)) + 4/(w*(4 + w + z)) - 
       12/(z^2*(4 + w + z)) + 4/(z*(4 + w + z)) + (6912 - 9696*z - 708*z^2)/
        (2304*w^2) + (-2656 + 868*z - 59*z^2)/(2304*(-8 + w)) + 
       (-10784 - 2700*z + 59*z^2)/(2304*w))*J[23, -1, y, w, z] + 
     (11/8 + (7744 - 2344*z)/(2304*w) - 440/(3*w^2*(-8 + z)) + 
       437/(9*w*(-8 + z)) + (2656 - 868*w + 59*w^2)/(2304*(-8 + z)) + 
       (-6912 + 9696*w + 708*w^2)/(2304*z^2) + (10784 + 2700*w - 59*w^2)/
        (2304*z) - 256/(9*(w + z)^2) - 2048/(9*(-8 + z)*(w + z)^2) + 
       (-12288 - 288*w)/(2304*(w + z)) - 128/(3*(-8 + z)*(w + z)) + 
       12/(w^2*(4 + w + z)) - 4/(w*(4 + w + z)) + 12/(z^2*(4 + w + z)) - 
       4/(z*(4 + w + z)) + (-49152 - 1984*z - 236*z^2)/(2304*w^2))*
      J[23, -1, y, z, w] + (-3/8 + 32/((-8 + w)*z^2) + 
       (960 + 20*w + 4*w^2)/(192*z^2) - 40/(3*(-8 + w)*z) + 
       (-236 + 20*w)/(192*z) + 32/(3*(w + z)^2) + 
       256/(3*(-8 + w)*(w + z)^2) + 2/(w + z) + 16/((-8 + w)*(w + z)) - 
       4/(w^2*(4 + w + z)) - 4/(z^2*(4 + w + z)) + (192 - 180*z - 12*z^2)/
        (192*w^2) + (-128 + 20*z - z^2)/(192*(-8 + w)) + 
       (-148 - 96*z + z^2)/(192*w))*J[23, 0, y, w, z] + 
     (3/8 + (236 - 20*z)/(192*w) - 32/(w^2*(-8 + z)) + 40/(3*w*(-8 + z)) + 
       (128 - 20*w + w^2)/(192*(-8 + z)) + (-192 + 180*w + 12*w^2)/
        (192*z^2) + (148 + 96*w - w^2)/(192*z) - 32/(3*(w + z)^2) - 
       256/(3*(-8 + z)*(w + z)^2) - 2/(w + z) - 16/((-8 + z)*(w + z)) + 
       4/(w^2*(4 + w + z)) + 4/(z^2*(4 + w + z)) + (-960 - 20*z - 4*z^2)/
        (192*w^2))*J[23, 0, y, z, w] + (-1/16*1/w - w/(16*z^2) - 7/(16*z) + 
       z/(16*w^2))*J[23, 1, y, w, z] + (7/(16*w) - w/(16*z^2) + 1/(16*z) + 
       z/(16*w^2))*J[23, 1, y, z, w] + (7/8 + 64/(w^2*(-8 + z)) - 
       80/(3*w*(-8 + z)) + (-128 + 20*w - w^2)/(96*(-8 + z)) + 
       64/((-8 + w)*z^2) + (672 + 104*w + 8*w^2)/(96*z^2) - 
       80/(3*(-8 + w)*z) + (-552 - 8*w + w^2)/(96*z) + 128/(3*(w + z)^2) + 
       512/(3*(-8 + w)*(w + z)^2) + 512/(3*(-8 + z)*(w + z)^2) + 8/(w + z) + 
       32/((-8 + w)*(w + z)) + 32/((-8 + z)*(w + z)) - 20/(w^2*(4 + w + z)) - 
       6/(w*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 6/(z*(4 + w + z)) + 
       (1248 - 328*z - 60*z^2)/(96*w^2) + (-128 + 20*z - z^2)/(96*(-8 + w)) + 
       (72 + 48*z + z^2)/(96*w))*J[24, -1, y, w, z] + 
     (-7/8 - 64/(w^2*(-8 + z)) + 80/(3*w*(-8 + z)) + (128 - 20*w + w^2)/
        (96*(-8 + z)) - 64/((-8 + w)*z^2) + (-1248 + 328*w + 60*w^2)/
        (96*z^2) + 80/(3*(-8 + w)*z) + (-72 - 48*w - w^2)/(96*z) - 
       128/(3*(w + z)^2) - 512/(3*(-8 + w)*(w + z)^2) - 
       512/(3*(-8 + z)*(w + z)^2) - 8/(w + z) - 32/((-8 + w)*(w + z)) - 
       32/((-8 + z)*(w + z)) - 4/(w^2*(4 + w + z)) - 6/(w*(4 + w + z)) + 
       20/(z^2*(4 + w + z)) + 6/(z*(4 + w + z)) + (-672 - 104*z - 8*z^2)/
        (96*w^2) + (552 + 8*z - z^2)/(96*w) + (128 - 20*z + z^2)/
        (96*(-8 + w)))*J[24, -1, y, z, w] + 
     (1/4 - 1/(2*z) + z/(4*w) - z^2/(2*w^2))*J[24, 0, y, w, z] + 
     (-1/4 + 1/(2*w) + w^2/(2*z^2) - w/(4*z))*J[24, 0, y, z, w] + 
     (-440/(w^2*(-8 + z)) + 272/(3*w*(-8 + z)) + 
       (104448 - 12864*w - 1188*w^2 + 177*w^3)/(18432*(-8 + z)) + 
       3080/(3*(-8 + w)*z^2) + (2181120 + 401152*w + 9440*w^2 - 888*w^3)/
        (18432*z^2) - 1904/(9*(-8 + w)*z) + (-354304 - 52224*w + 25140*w^2 - 
         177*w^3)/(18432*z) + 1792/(9*(-8 + w)*(w + z)) + 
       (524288 + 8192*w)/(18432*(w + z)) - 256/(3*(-8 + z)*(w + z)) + 
       8/(w^2*(4 + w + z)) - 10/(w*(4 + w + z)) + 40/(z^2*(4 + w + z)) - 
       6/(z*(4 + w + z)) + (-102656 + 61152*w + 55200*z)/18432 + 
       (-1050624 + 15616*z + 11936*z^2 - 1416*z^3)/(18432*w^2) + 
       (-243712 + 30016*z + 2772*z^2 - 413*z^3)/(18432*(-8 + w)) + 
       (-118784 - 198656*z + 10876*z^2 + 413*z^3)/(18432*w))*
      J[25, -1, y, w, z] + ((94464 - 55200*w - 61152*z)/18432 - 
       3080/(3*w^2*(-8 + z)) + 1904/(9*w*(-8 + z)) + 
       (243712 - 30016*w - 2772*w^2 + 413*w^3)/(18432*(-8 + z)) + 
       440/((-8 + w)*z^2) + (1050624 - 15616*w - 11936*w^2 + 1416*w^3)/
        (18432*z^2) - 272/(3*(-8 + w)*z) + (118784 + 198656*w - 10876*w^2 - 
         413*w^3)/(18432*z) + 256/(3*(-8 + w)*(w + z)) + 
       (-524288 + 8192*w)/(18432*(w + z)) - 1792/(9*(-8 + z)*(w + z)) - 
       40/(w^2*(4 + w + z)) + 6/(w*(4 + w + z)) - 8/(z^2*(4 + w + z)) + 
       10/(z*(4 + w + z)) + (-104448 + 12864*z + 1188*z^2 - 177*z^3)/
        (18432*(-8 + w)) + (354304 + 52224*z - 25140*z^2 + 177*z^3)/
        (18432*w) + (-2181120 - 401152*z - 9440*z^2 + 888*z^3)/(18432*w^2))*
      J[25, -1, y, z, w] + (-96/(w^2*(-8 + z)) + 28/(w*(-8 + z)) + 
       (1536 - 96*w - 36*w^2 + 3*w^3)/(1536*(-8 + z)) + 224/((-8 + w)*z^2) + 
       (37632 + 8000*w + 160*w^2 + 24*w^3)/(1536*z^2) - 196/(3*(-8 + w)*z) + 
       (-11840 - 1824*w + 36*w^2 - 3*w^3)/(1536*z) + 
       224/(3*(-8 + w)*(w + z)) + (16384 + 2560*w)/(1536*(w + z)) - 
       32/((-8 + z)*(w + z)) + 2/(w^2*(4 + w + z)) - 1/(w*(4 + w + z)) + 
       14/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)) + (-1312 + 816*w + 720*z)/
        1536 + (-19200 + 704*z + 256*z^2 - 24*z^3)/(1536*w^2) + 
       (-3584 + 224*z + 84*z^2 - 7*z^3)/(1536*(-8 + w)) + 
       (-1984 - 2656*z + 332*z^2 + 7*z^3)/(1536*w))*J[25, 0, y, w, z] + 
     ((-1248 - 720*w - 816*z)/1536 - 224/(w^2*(-8 + z)) + 
       196/(3*w*(-8 + z)) + (3584 - 224*w - 84*w^2 + 7*w^3)/(1536*(-8 + z)) + 
       96/((-8 + w)*z^2) + (19200 - 704*w - 256*w^2 + 24*w^3)/(1536*z^2) - 
       28/((-8 + w)*z) + (1984 + 2656*w - 332*w^2 - 7*w^3)/(1536*z) + 
       32/((-8 + w)*(w + z)) + (-16384 + 2560*w)/(1536*(w + z)) - 
       224/(3*(-8 + z)*(w + z)) - 14/(w^2*(4 + w + z)) - 1/(w*(4 + w + z)) - 
       2/(z^2*(4 + w + z)) + 1/(z*(4 + w + z)) + 
       (-37632 - 8000*z - 160*z^2 - 24*z^3)/(1536*w^2) + 
       (-1536 + 96*z + 36*z^2 - 3*z^3)/(1536*(-8 + w)) + 
       (11840 + 1824*z - 36*z^2 + 3*z^3)/(1536*w))*J[25, 0, y, z, w] + 
     (1/16 + (-4 - 2*z)/(16*w) + (-8 - w^2)/(16*z^2) + (4 + 2*w)/(16*z) - 
       2/(w^2*(4 + w + z)) - 1/(w*(4 + w + z)) + 2/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)) + (8 + 4*z^2)/(16*w^2))*J[25, 1, y, w, z] + 
     (-1/16 + (-4 - 2*z)/(16*w) + (-8 - 4*w^2)/(16*z^2) + (4 + 2*w)/(16*z) - 
       2/(w^2*(4 + w + z)) - 1/(w*(4 + w + z)) + 2/(z^2*(4 + w + z)) + 
       1/(z*(4 + w + z)) + (8 + z^2)/(16*w^2))*J[25, 1, y, z, w] + 
     ((91 - 25*w - 33*z)/24 + (246 - 86*w + 17*w^2 + 4*w^3)/(24*z^2) + 
       (-46 - 10*w)/(24*z) - 2/(w^2*(4 + w + z)) + 6/(w*(4 + w + z)) - 
       42/(z^2*(4 + w + z)) - 6/(z*(4 + w + z)) + (-2 + 117*z - 12*z^2)/
        (24*w) + (18 + 14*z + 7*z^2)/(24*w^2))*J[26, 0, y, w, z] + 
     ((-18 - 14*w - 7*w^2)/(24*z^2) + (2 - 117*w + 12*w^2)/(24*z) + 
       42/(w^2*(4 + w + z)) + 6/(w*(4 + w + z)) + 2/(z^2*(4 + w + z)) - 
       6/(z*(4 + w + z)) + (46 + 10*z)/(24*w) + (-91 + 33*w + 25*z)/24 + 
       (-246 + 86*z - 17*z^2 - 4*z^3)/(24*w^2))*J[26, 0, y, z, w] + 
     (1/4 + (4 + w^2)/(4*z^2) + (-2 - w)/(4*z) + (2 + z)/(4*w) + 
       4/(w^2*(4 + w + z)) + 2/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       2/(z*(4 + w + z)) + (-4 - 2*z^2)/(4*w^2))*J[26, 1, y, w, z] + 
     (-1/4 + (4 + 2*w^2)/(4*z^2) + (-2 - w)/(4*z) + (2 + z)/(4*w) + 
       4/(w^2*(4 + w + z)) + 2/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) - 
       2/(z*(4 + w + z)) + (-4 - z^2)/(4*w^2))*J[26, 1, y, z, w] + 
     ((-3168 + 880*w - 271*w^2 - 95*w^3)/(72*z^2) + (1544 + 176*w + 27*w^2)/
        (72*z) + 16/(w^2*(4 + w + z)) - 44/(w*(4 + w + z)) + 
       176/(z^2*(4 + w + z)) - 20/(z*(4 + w + z)) + (-1040 + 584*w + 585*z)/
        72 + (-288 - 16*z - 137*z^2)/(72*w^2) + (472 - 1896*z + 123*z^2)/
        (72*w))*J[27, 0, y, w, z] + ((1040 - 585*w - 584*z)/72 + 
       (288 + 16*w + 137*w^2)/(72*z^2) + (-472 + 1896*w - 123*w^2)/(72*z) - 
       176/(w^2*(4 + w + z)) + 20/(w*(4 + w + z)) - 16/(z^2*(4 + w + z)) + 
       44/(z*(4 + w + z)) + (-1544 - 176*z - 27*z^2)/(72*w) + 
       (3168 - 880*z + 271*z^2 + 95*z^3)/(72*w^2))*J[27, 0, y, z, w] + 
     ((-360 + 98*w - 35*w^2 - 4*w^3)/(24*z^2) + (70 + 13*w + 3*w^2)/(24*z) + 
       4/(w^2*(4 + w + z)) - 10/(w*(4 + w + z)) + 60/(z^2*(4 + w + z)) + 
       10/(z*(4 + w + z)) + (-70 + 40*w + 45*z)/24 + (-24 - 2*z - 7*z^2)/
        (24*w^2) + (26 - 141*z + 12*z^2)/(24*w))*J[27, 1, y, w, z] + 
     ((70 - 45*w - 40*z)/24 + (24 + 2*w + 7*w^2)/(24*z^2) + 
       (-26 + 141*w - 12*w^2)/(24*z) - 60/(w^2*(4 + w + z)) - 
       10/(w*(4 + w + z)) - 4/(z^2*(4 + w + z)) + 10/(z*(4 + w + z)) + 
       (-70 - 13*z - 3*z^2)/(24*w) + (360 - 98*z + 35*z^2 + 4*z^3)/(24*w^2))*
      J[27, 1, y, z, w] + (-1/4 + (-2 - z)/(4*w) + (-4 - w^2)/(4*z^2) + 
       (2 + w)/(4*z) - 4/(w^2*(4 + w + z)) - 2/(w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + (4 + 2*z^2)/(4*w^2))*
      J[27, 2, y, w, z] + (1/4 + (-2 - z)/(4*w) + (-4 - 2*w^2)/(4*z^2) + 
       (2 + w)/(4*z) - 4/(w^2*(4 + w + z)) - 2/(w*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + 2/(z*(4 + w + z)) + (4 + z^2)/(4*w^2))*
      J[27, 2, y, z, w] + (-1/2 + (-42 + 12*w + 4*w^2)/(24*z^2) + 
       (6 - 4*w)/(24*z) + (12 + z)/(24*w) + 6/(w^2*(4 + w + z)) + 
       6/(z^2*(4 + w + z)) + (-30 + 18*z + 5*z^2)/(24*w^2))*
      J[28, 0, y, w, z] + (1/2 + (30 - 18*w - 5*w^2)/(24*z^2) + 
       (-12 - w)/(24*z) - 6/(w^2*(4 + w + z)) - 6/(z^2*(4 + w + z)) + 
       (-6 + 4*z)/(24*w) + (42 - 12*z - 4*z^2)/(24*w^2))*J[28, 0, y, z, w] + 
     (1/4 + 1/(2*z) + (3*z)/(4*w) + (2*z + 2*z^2)/(4*w^2))*
      J[28, 1, y, w, z] + (-1/4 - 1/(2*w) + (-2*w - 2*w^2)/(4*z^2) - 
       (3*w)/(4*z))*J[28, 1, y, z, w] + 
     (1760/(3*w^2*(-8 + z)) + 232/(9*w*(-8 + z)) + 
       (-61952 - 1024*w + 2132*w^2 - 177*w^3)/(4608*(-8 + z)) + 
       1760/(3*(-8 + w)*z^2) + (337920 - 5888*w - 3296*w^2 + 1416*w^3)/
        (4608*z^2) - 2408/(9*(-8 + w)*z) + (-73216 - 17600*w - 1572*w^2 + 
         177*w^3)/(4608*z) + 16384/(9*(-8 + w)*(w + z)^2) + 
       (512*w)/(9*(w + z)^2) - 16384/(9*(-8 + z)*(w + z)^2) + 
       2048/(9*(-8 + w)*(w + z)) + (-131072 + 49152*w + 1152*w^2)/
        (4608*(w + z)) + (-16256 - 512*w + 544*z)/4608 + 
       (95744 + 5824*z - 772*z^2 - 59*z^3)/(4608*w) + 
       (-7680 + 9600*z - 1340*z^2 + 59*z^3)/(4608*(-8 + w)) + 
       (337920 - 5888*z - 9824*z^2 + 472*z^3)/(4608*w^2))*
      J[29, -2, y, w, z] + ((-32896 + 608*w - 640*z)/4608 - 
       1760/(3*w^2*(-8 + z)) + 2408/(9*w*(-8 + z)) + 
       (7680 - 9600*w + 1340*w^2 - 59*w^3)/(4608*(-8 + z)) - 
       1760/(3*(-8 + w)*z^2) + (-337920 + 5888*w + 9824*w^2 - 472*w^3)/
        (4608*z^2) - 232/(9*(-8 + w)*z) + (-95744 - 5824*w + 772*w^2 + 
         59*w^3)/(4608*z) + 16384/(9*(-8 + w)*(w + z)^2) + 
       (512*w)/(9*(w + z)^2) - 16384/(9*(-8 + z)*(w + z)^2) + 
       (-131072 + 49152*w - 1152*w^2)/(4608*(w + z)) - 
       2048/(9*(-8 + z)*(w + z)) + (-337920 + 5888*z + 3296*z^2 - 1416*z^3)/
        (4608*w^2) + (73216 + 17600*z + 1572*z^2 - 177*z^3)/(4608*w) + 
       (61952 + 1024*z - 2132*z^2 + 177*z^3)/(4608*(-8 + w)))*
      J[29, -2, y, z, w] + (128/(w^2*(-8 + z)) - 16/(3*w*(-8 + z)) + 
       (512 - 224*w + 52*w^2 - 3*w^3)/(384*(-8 + z)) + 128/((-8 + w)*z^2) + 
       (6144 - 256*w - 16*w^2 + 24*w^3)/(384*z^2) - 208/(3*(-8 + w)*z) + 
       (-1280 - 400*w - 36*w^2 + 3*w^3)/(384*z) + 
       2048/(3*(-8 + w)*(w + z)^2) + (64*w)/(3*(w + z)^2) - 
       2048/(3*(-8 + z)*(w + z)^2) + 256/(3*(-8 + w)*(w + z)) + 
       (-4096 + 1536*w)/(384*(w + z)) + (-592 - 16*w + 32*z)/384 + 
       (1792 + 272*z - 20*z^2 - z^3)/(384*w) + (-1536 + 288*z - 28*z^2 + z^3)/
        (384*(-8 + w)) + (6144 - 256*z - 160*z^2 + 8*z^3)/(384*w^2))*
      J[29, -1, y, w, z] + (-128/(w^2*(-8 + z)) + 208/(3*w*(-8 + z)) + 
       (1536 - 288*w + 28*w^2 - w^3)/(384*(-8 + z)) - 128/((-8 + w)*z^2) + 
       (-6144 + 256*w + 160*w^2 - 8*w^3)/(384*z^2) + 16/(3*(-8 + w)*z) + 
       (-1792 - 272*w + 20*w^2 + w^3)/(384*z) + 2048/(3*(-8 + w)*(w + z)^2) + 
       (64*w)/(3*(w + z)^2) - 2048/(3*(-8 + z)*(w + z)^2) + 
       (-4096 + 1536*w)/(384*(w + z)) - 256/(3*(-8 + z)*(w + z)) + 
       (-944 - 32*w + 16*z)/384 + (-6144 + 256*z + 16*z^2 - 24*z^3)/
        (384*w^2) + (1280 + 400*z + 36*z^2 - 3*z^3)/(384*w) + 
       (-512 + 224*z - 52*z^2 + 3*z^3)/(384*(-8 + w)))*J[29, -1, y, z, w] + 
     (-1/8 - w^2/(8*z^2) - (7*w)/(8*z) + z/(8*w))*J[29, 0, y, w, z] + 
     (1/8 - w/(8*z) + (7*z)/(8*w) + z^2/(8*w^2))*J[29, 0, y, z, w] + 
     (-1/8*1/w - w/(2*z^2) + 1/(2*z) + z/(8*w^2) - 3/(2*(w + z)))*
      J[30, 0, y, w, z] + (-1/2*1/w - w/(8*z^2) + 1/(8*z) + z/(2*w^2) + 
       3/(2*(w + z)))*J[30, 0, y, z, w] + 
     (440/(3*(-8 + w)*z^2) + (337920 + 18176*w - 3776*w^2)/(18432*z^2) - 
       272/(9*(-8 + w)*z) + (15872 + 6272*w + 944*w^2)/(18432*z) + 
       65536/(9*(-8 + w)*(w + z)^3) + (16777216 + 2097152*w + 262144*w^2)/
        (18432*(w + z)^3) - 4096/(9*(-8 + w)*(w + z)^2) + 
       (-1048576 - 131072*w + 73728*w^2 - 1152*w^3)/(18432*(w + z)^2) - 
       352/(3*(-8 + w)*(w + z)) + (-270336 - 234496*w - 3264*w^2)/
        (18432*(w + z)) + (148032 - 3008*w + 3648*z)/18432 + 
       (24064*z + 6048*z^2 - 472*z^3)/(18432*w^2) + 
       (338944 - 49216*z + 5756*z^2 - 295*z^3)/(18432*(-8 + w)) + 
       (-85504 - 31104*z - 5468*z^2 + 295*z^3)/(18432*w))*
      J[31, -1, y, w, z] + (-440/(3*w^2*(-8 + z)) + 272/(9*w*(-8 + z)) + 
       (-338944 + 49216*w - 5756*w^2 + 295*w^3)/(18432*(-8 + z)) + 
       (-24064*w - 6048*w^2 + 472*w^3)/(18432*z^2) + 
       (85504 + 31104*w + 5468*w^2 - 295*w^3)/(18432*z) + 
       (-16777216 + 2097152*w - 262144*w^2)/(18432*(w + z)^3) - 
       65536/(9*(-8 + z)*(w + z)^3) + (-1048576 + 393216*w - 73728*w^2 - 
         1152*w^3)/(18432*(w + z)^2) + 4096/(9*(-8 + z)*(w + z)^2) + 
       (139264 - 87040*w + 6720*w^2)/(18432*(w + z)) + 
       352/(3*(-8 + z)*(w + z)) + (12736 - 9216*w + 7424*z)/18432 + 
       (-15872 - 6272*z - 944*z^2)/(18432*w) + (-337920 - 18176*z + 3776*z^2)/
        (18432*w^2))*J[31, -1, y, z, w] + 
     ((3936 + 80*w)/1536 + 32/((-8 + w)*z^2) + (6144 + 256*w - 64*w^2)/
        (1536*z^2) - 28/(3*(-8 + w)*z) + (-512 + 64*w + 16*w^2)/(1536*z) + 
       8192/(3*(-8 + w)*(w + z)^3) + (524288 + 65536*w + 8192*w^2)/
        (1536*(w + z)^3) - 512/(3*(-8 + w)*(w + z)^2) + 
       (-32768 - 4096*w + 2304*w^2)/(1536*(w + z)^2) - 
       64/((-8 + w)*(w + z)) + (-12288 - 6272*w - 192*w^2)/(1536*(w + z)) + 
       (512*z + 96*z^2 - 8*z^3)/(1536*w^2) + 
       (12800 - 1376*z + 124*z^2 - 5*z^3)/(1536*(-8 + w)) + 
       (-1280 - 576*z - 76*z^2 + 5*z^3)/(1536*w))*J[31, 0, y, w, z] + 
     (-32/(w^2*(-8 + z)) + 28/(3*w*(-8 + z)) + 
       (-12800 + 1376*w - 124*w^2 + 5*w^3)/(1536*(-8 + z)) + 
       (-512*w - 96*w^2 + 8*w^3)/(1536*z^2) + (1280 + 576*w + 76*w^2 - 5*w^3)/
        (1536*z) + (-524288 + 65536*w - 8192*w^2)/(1536*(w + z)^3) - 
       8192/(3*(-8 + z)*(w + z)^3) + (-32768 + 12288*w - 2304*w^2)/
        (1536*(w + z)^2) + 512/(3*(-8 + z)*(w + z)^2) + 
       (8192 - 1664*w + 192*w^2)/(1536*(w + z)) + 64/((-8 + z)*(w + z)) + 
       (32 - 192*w + 112*z)/1536 + (512 - 64*z - 16*z^2)/(1536*w) + 
       (-6144 - 256*z + 64*z^2)/(1536*w^2))*J[31, 0, y, z, w] + 
     (3/16 + w^2/(4*(w + z)^2) - (3*w)/(8*(w + z)))*J[31, 1, y, w, z] + 
     (-1/16 - w^2/(4*(w + z)^2) + w/(8*(w + z)))*J[31, 1, y, z, w] + 
     (1/4 + 64/((-8 + w)*z^2) + (6528 + 544*w - 192*w^2)/(768*z^2) - 
       56/(3*(-8 + w)*z) + 1/(2*w*z) + 64/(3*(-8 + w)*(w + z)) + 
       (-512 + 32*z + 12*z^2 - z^3)/(768*(-8 + w)) + 
       (2368 - 32*z - 12*z^2 + z^3)/(768*w) + 
       (-384 - 1280*z - 96*z^2 + 8*z^3)/(768*w^2) + 
       (-384*z - 96*z^2 + 64*z^3)/(768*w^3))*J[32, 0, y, w, z] + 
     (-1/4 - 64/(w^2*(-8 + z)) + 56/(3*w*(-8 + z)) + 
       (512 - 32*w - 12*w^2 + w^3)/(768*(-8 + z)) + (384*w + 96*w^2 - 64*w^3)/
        (768*z^3) + (384 + 1280*w + 96*w^2 - 8*w^3)/(768*z^2) - 1/(2*w*z) + 
       (-2368 + 32*w + 12*w^2 - w^3)/(768*z) - 64/(3*(-8 + z)*(w + z)) + 
       (-6528 - 544*z + 192*z^2)/(768*w^2))*J[32, 0, y, z, w] + 
     (3/(4*w) + (3*w)/(8*z^2) - z^2/(8*w^3))*J[32, 1, y, w, z] + 
     (w^2/(8*z^3) - 3/(4*z) - (3*z)/(8*w^2))*J[32, 1, y, z, w] + 
     (1400/(3*(-8 + w)*z^2) + (1075200 + 125184*w + 3840*w^2 - 1152*w^3)/
        (18432*z^2) + 124/(9*(-8 + w)*z) + (77824 + 15232*w - 8176*w^2)/
        (18432*z) + (-5242880 - 655360*w)/(18432*(w + z)^2) - 
       20480/(9*(-8 + w)*(w + z)^2) - 64/(9*(-8 + w)*(w + z)) + 
       (-16384 - 186368*w + 1152*w^2)/(18432*(w + z)) + 
       (147776 + 4960*w + 2112*z)/18432 + (-52224 - 27072*z + 9148*z^2 - 
         607*z^3)/(18432*(-8 + w)) + (9216*z + 2272*z^2 - 280*z^3)/
        (18432*w^2) + (-46080 - 55552*z - 6940*z^2 + 607*z^3)/(18432*w))*
      J[33, -1, y, w, z] + ((38592 - 960*w - 6112*z)/18432 - 
       1400/(3*w^2*(-8 + z)) - 124/(9*w*(-8 + z)) + 
       (52224 + 27072*w - 9148*w^2 + 607*w^3)/(18432*(-8 + z)) + 
       (-9216*w - 2272*w^2 + 280*w^3)/(18432*z^2) + 
       (46080 + 55552*w + 6940*w^2 - 607*w^3)/(18432*z) + 
       (5242880 - 655360*w)/(18432*(w + z)^2) + 
       20480/(9*(-8 + z)*(w + z)^2) + (671744 - 186368*w - 1152*w^2)/
        (18432*(w + z)) + 64/(9*(-8 + z)*(w + z)) + 
       (-77824 - 15232*z + 8176*z^2)/(18432*w) + 
       (-1075200 - 125184*z - 3840*z^2 + 1152*z^3)/(18432*w^2))*
      J[33, -1, y, z, w] + ((3136 + 80*w)/1536 + 32/((-8 + w)*z^2) + 
       (6144 + 576*w)/(1536*z^2) + 20/(3*(-8 + w)*z) + 
       (1856 + 608*w - 80*w^2)/(1536*z) + (-65536 - 8192*w)/
        (1536*(w + z)^2) - 1024/(3*(-8 + w)*(w + z)^2) + 
       (-2048 - 4096*w)/(1536*(w + z)) - 32/(3*(-8 + w)*(w + z)) + 
       (192*z + 32*z^2 - 8*z^3)/(1536*w^2) + (1536 - 480*z + 92*z^2 - 5*z^3)/
        (1536*(-8 + w)) + (-576 - 512*z - 44*z^2 + 5*z^3)/(1536*w))*
      J[33, 0, y, w, z] + ((-6144 - 576*z)/(1536*w^2) + (960 - 80*z)/1536 - 
       32/(w^2*(-8 + z)) - 20/(3*w*(-8 + z)) + 
       (-1536 + 480*w - 92*w^2 + 5*w^3)/(1536*(-8 + z)) + 
       (-192*w - 32*w^2 + 8*w^3)/(1536*z^2) + (576 + 512*w + 44*w^2 - 5*w^3)/
        (1536*z) + (65536 - 8192*w)/(1536*(w + z)^2) + 
       1024/(3*(-8 + z)*(w + z)^2) + (10240 - 4096*w)/(1536*(w + z)) + 
       32/(3*(-8 + z)*(w + z)) + (-1856 - 608*z + 80*z^2)/(1536*w))*
      J[33, 0, y, z, w] + (3/16 + w/(16*z) - w/(4*(w + z)))*
      J[33, 1, y, w, z] + (1/16 - z/(16*w) - w/(4*(w + z)))*
      J[33, 1, y, z, w] + ((-13088 - 32*w - 360*z)/1152 - 
       880/(3*(-8 + w)*z) + (-42240 - 2464*w + 944*w^2)/(1152*z) + 
       32768/(9*(-8 + w)*(w + z)^2) + (524288 + 65536*w)/(1152*(w + z)^2) + 
       2048/(9*(-8 + w)*(w + z)) + (32768 + 18432*w - 288*w^2)/
        (1152*(w + z)) + (4544*z + 852*z^2 - 59*z^3)/(1152*w) + 
       (13568 + 2656*z - 868*z^2 + 59*z^3)/(1152*(-8 + w)))*
      J[34, -1, y, w, z] + (880/(3*w*(-8 + z)) + 
       (-13568 - 2656*w + 868*w^2 - 59*w^3)/(1152*(-8 + z)) + 
       (-4544*w - 852*w^2 + 59*w^3)/(1152*z) + (-524288 + 65536*w)/
        (1152*(w + z)^2) - 32768/(9*(-8 + z)*(w + z)^2) + 
       (-98304 + 18432*w + 288*w^2)/(1152*(w + z)) - 
       2048/(9*(-8 + z)*(w + z)) + (-5344 + 72*w + 320*z)/1152 + 
       (42240 + 2464*z - 944*z^2)/(1152*w))*J[34, -1, y, z, w] + 
     ((-448 - 16*w)/96 - 64/((-8 + w)*z) + (-768 - 56*w + 16*w^2)/(96*z) + 
       4096/(3*(-8 + w)*(w + z)^2) + (16384 + 2048*w)/(96*(w + z)^2) + 
       256/(3*(-8 + w)*(w + z)) + (1024 + 576*w)/(96*(w + z)) + 
       (88*z + 12*z^2 - z^3)/(96*w) + (-512 + 128*z - 20*z^2 + z^3)/
        (96*(-8 + w)))*J[34, 0, y, w, z] + 
     (64/(w*(-8 + z)) + (512 - 128*w + 20*w^2 - w^3)/(96*(-8 + z)) + 
       (-88*w - 12*w^2 + w^3)/(96*z) + (-16384 + 2048*w)/(96*(w + z)^2) - 
       4096/(3*(-8 + z)*(w + z)^2) + (-3072 + 576*w)/(96*(w + z)) - 
       256/(3*(-8 + z)*(w + z)) + (-128 + 16*z)/96 + (768 + 56*z - 16*z^2)/
        (96*w))*J[34, 0, y, z, w] + (-3/4 - w/(4*z) + w/(w + z))*
      J[34, 1, y, w, z] + (-1/4 + z/(4*w) + w/(w + z))*J[34, 1, y, z, w] + 
     ((-2592 + 648*w - 114*w^2 + 161*w^3 + 59*w^4)/(72*z^2) + 
       (864 - 768*w - 168*w^2 + 69*w^3)/(72*z) + (128*w)/(9*(w + z)) - 
       36/(w*(4 + w + z)) + 144/(z^2*(4 + w + z)) - 12/(z*(4 + w + z)) + 
       (-914 + 67*w - 134*w^2 + 506*z - 267*w*z - 123*z^2)/72 + 
       (648 - 12*z + 478*z^2)/(72*w))*J[35, -2, y, w, z] + 
     ((-648 + 12*w - 478*w^2)/(72*z) + (128*w)/(9*(w + z)) - 
       144/(w^2*(4 + w + z)) + 12/(w*(4 + w + z)) + 36/(z*(4 + w + z)) + 
       (-110 - 506*w + 123*w^2 - 67*z + 267*w*z + 134*z^2)/72 + 
       (-864 + 768*z + 168*z^2 - 69*z^3)/(72*w) + 
       (2592 - 648*z + 114*z^2 - 161*z^3 - 59*z^4)/(72*w^2))*
      J[35, -2, y, z, w] + ((-288 + 72*w - 12*w^2 + 16*w^3 + 4*w^4)/
        (24*z^2) + (-66*w - 21*w^2 + 3*w^3)/(24*z) + (16*w)/(3*(w + z)) - 
       12/(w*(4 + w + z)) + 48/(z^2*(4 + w + z)) + 12/(z*(4 + w + z)) + 
       (-88 + 23*w - 10*w^2 + 49*z - 21*w*z - 12*z^2)/24 + 
       (72 + 6*z + 53*z^2)/(24*w))*J[35, -1, y, w, z] + 
     ((-72 - 6*w - 53*w^2)/(24*z) + (16*w)/(3*(w + z)) - 
       48/(w^2*(4 + w + z)) - 12/(w*(4 + w + z)) + 12/(z*(4 + w + z)) + 
       (-40 - 49*w + 12*w^2 - 23*z + 21*w*z + 10*z^2)/24 + 
       (66*z + 21*z^2 - 3*z^3)/(24*w) + (288 - 72*z + 12*z^2 - 16*z^3 - 
         4*z^4)/(24*w^2))*J[35, -1, y, z, w] + 
     ((-2 + w + 3*z)/4 + (2*z + 2*z^2)/(4*w))*J[35, 0, y, w, z] + 
     ((2 - 3*w - z)/4 + (-2*w - 2*w^2)/(4*z))*J[35, 0, y, z, w] + 
     ((-20*w - 17*w^2 - 4*w^3)/(24*z^2) + (40 + 26*w - 3*w^2)/(24*z) - 
       16/(3*(w + z)) + 4/(w*(4 + w + z)) + 4/(z*(4 + w + z)) + 
       (15 + 10*w + 21*z)/24 + (-8*z - 12*z^2)/(24*w^2) + 
       (4 + 24*z + 12*z^2)/(24*w))*J[36, -1, y, w, z] + 
     ((-15 - 21*w - 10*z)/24 + (8*w + 12*w^2)/(24*z^2) + 
       (-4 - 24*w - 12*w^2)/(24*z) + 16/(3*(w + z)) - 4/(w*(4 + w + z)) - 
       4/(z*(4 + w + z)) + (-40 - 26*z + 3*z^2)/(24*w) + 
       (20*z + 17*z^2 + 4*z^3)/(24*w^2))*J[36, -1, y, z, w] + 
     (-1/2*1/w + (4 - 2*z)/(4*w^2) + (4 + w^2)/(4*z^2) + w/(4*z) - 
       4/(w^2*(4 + w + z)) - 4/(z^2*(4 + w + z)))*J[36, 0, y, w, z] + 
     ((-4 + 2*w)/(4*z^2) + 1/(2*z) - z/(4*w) + 4/(w^2*(4 + w + z)) + 
       4/(z^2*(4 + w + z)) + (-4 - z^2)/(4*w^2))*J[36, 0, y, z, w] + 
     ((102 - 99*w - 76*z)/72 + (864 - 216*w + 102*w^2 + 59*w^3)/(72*z^2) + 
       (-288 - 72*w + 22*w^2)/(72*z) + 12/(w*(4 + w + z)) - 
       48/(z^2*(4 + w + z)) + 4/(z*(4 + w + z)) + (-216 + 12*z - 14*z^2)/
        (72*w))*J[37, -2, y, w, z] + ((216 - 12*w + 14*w^2)/(72*z) + 
       48/(w^2*(4 + w + z)) - 4/(w*(4 + w + z)) - 12/(z*(4 + w + z)) + 
       (-102 + 76*w + 99*z)/72 + (288 + 72*z - 22*z^2)/(72*w) + 
       (-864 + 216*z - 102*z^2 - 59*z^3)/(72*w^2))*J[37, -2, y, z, w] + 
     ((96 - 24*w + 12*w^2 + 4*w^3)/(24*z^2) + (-18*w - w^2)/(24*z) + 
       4/(w*(4 + w + z)) - 16/(z^2*(4 + w + z)) - 4/(z*(4 + w + z)) + 
       (3*w + 13*z)/24 + (-24 + 6*z + 5*z^2)/(24*w))*J[37, -1, y, w, z] + 
     ((-13*w - 3*z)/24 + (24 - 6*w - 5*w^2)/(24*z) + 16/(w^2*(4 + w + z)) + 
       4/(w*(4 + w + z)) - 4/(z*(4 + w + z)) + (18*z + z^2)/(24*w) + 
       (-96 + 24*z - 12*z^2 - 4*z^3)/(24*w^2))*J[37, -1, y, z, w] + 
     ((-2 + w + 3*z)/4 + (2*z + 2*z^2)/(4*w))*J[37, 0, y, w, z] + 
     ((2 - 3*w - z)/4 + (-2*w - 2*w^2)/(4*z))*J[37, 0, y, z, w] + 
     (-1/8 + (-18 - 13*z)/(24*w) + (24 - 18*w - 4*w^2)/(24*z^2) + 
       (18 + w)/(24*z) - 4/(w^2*(4 + w + z)) - 4/(z^2*(4 + w + z)) + 
       (24 - 6*z - 5*z^2)/(24*w^2))*J[38, -1, y, w, z] + 
     (1/8 + (-18 - z)/(24*w) + (-24 + 6*w + 5*w^2)/(24*z^2) + 
       (18 + 13*w)/(24*z) + 4/(w^2*(4 + w + z)) + 4/(z^2*(4 + w + z)) + 
       (-24 + 18*z + 4*z^2)/(24*w^2))*J[38, -1, y, z, w] + 
     (-1/4 + 1/(2*z) - (3*z)/(4*w) + (-2*z - 2*z^2)/(4*w^2))*
      J[38, 0, y, w, z] + (1/4 - 1/(2*w) + (2*w + 2*w^2)/(4*z^2) + 
       (3*w)/(4*z))*J[38, 0, y, z, w] + (-63872/(9*(-8 + w)*z^2) + 
       (-3065856 - 383232*w - 22624*w^2 + 4408*w^3)/(3456*z^2) + 
       18560/(27*(-8 + w)*z) + (296960 - 5568*w + 1344*w^2 + 708*w^3)/
        (3456*z) + 65536/(9*(-8 + w)*(w + z)^2) + 
       (3145728 + 393216*w + 49152*w^2)/(3456*(w + z)^2) - 
       13312/(27*(-8 + w)*(w + z)) + (-212992 + 49152*w + 9216*w^2 - 432*w^3)/
        (3456*(w + z)) + (-18752 - 7768*w + 120*w^2 + 7352*z - 324*w*z + 
         144*z^2)/3456 + (29888*z + 8364*z^2 - 905*z^3)/(3456*w) + 
       (252928 - 11584*z - 8268*z^2 + 905*z^3)/(3456*(-8 + w)))*
      J[39, -2, y, w, z] + (63872/(9*w^2*(-8 + z)) - 18560/(27*w*(-8 + z)) + 
       (-252928 + 11584*w + 8268*w^2 - 905*w^3)/(3456*(-8 + z)) + 
       (-29888*w - 8364*w^2 + 905*w^3)/(3456*z) + 
       (-3145728 + 393216*w - 49152*w^2)/(3456*(w + z)^2) - 
       65536/(9*(-8 + z)*(w + z)^2) + (-180224 + 147456*w - 9216*w^2 - 
         432*w^3)/(3456*(w + z)) + 13312/(27*(-8 + z)*(w + z)) + 
       (-79552 + 1864*w + 288*w^2 - 1448*z - 108*w*z + 312*z^2)/3456 + 
       (3065856 + 383232*z + 22624*z^2 - 4408*z^3)/(3456*w^2) + 
       (-296960 + 5568*z - 1344*z^2 - 708*z^3)/(3456*w))*J[39, -2, y, z, w] + 
     (-5056/(3*(-8 + w)*z^2) + (-485376 - 60672*w - 3040*w^2 + 664*w^3)/
        (2304*z^2) + 2368/(9*(-8 + w)*z) + (75776 + 192*w - 24*w^2 + 96*w^3)/
        (2304*z) + 8192/(3*(-8 + w)*(w + z)^2) + 
       (786432 + 98304*w + 12288*w^2)/(2304*(w + z)^2) - 
       2048/(9*(-8 + w)*(w + z)) + (-65536 + 12288*w + 2304*w^2)/
        (2304*(w + z)) + (-8384 - 2080*w - 96*w^2 + 800*z)/2304 + 
       (5696*z + 1236*z^2 - 131*z^3)/(2304*w) + 
       (22528 + 1088*z - 1644*z^2 + 131*z^3)/(2304*(-8 + w)))*
      J[39, -1, y, w, z] + (5056/(3*w^2*(-8 + z)) - 2368/(9*w*(-8 + z)) + 
       (-22528 - 1088*w + 1644*w^2 - 131*w^3)/(2304*(-8 + z)) + 
       (-5696*w - 1236*w^2 + 131*w^3)/(2304*z) + 
       (-786432 + 98304*w - 12288*w^2)/(2304*(w + z)^2) - 
       8192/(3*(-8 + z)*(w + z)^2) + (-32768 + 36864*w - 2304*w^2)/
        (2304*(w + z)) + 2048/(9*(-8 + z)*(w + z)) + 
       (-16192 + 1504*w - 224*z + 96*z^2)/2304 + 
       (485376 + 60672*z + 3040*z^2 - 664*z^3)/(2304*w^2) + 
       (-75776 - 192*z + 24*z^2 - 96*z^3)/(2304*w))*J[39, -1, y, z, w] + 
     ((-64 - 8*w - 8*z)/192 - 256/((-8 + w)*z^2) + 
       (-6144 - 768*w - 32*w^2 + 8*w^3)/(192*z^2) + 224/(3*(-8 + w)*z) + 
       (1792 + 96*w)/(192*z) - 32/(3*(w + z)) - 256/(3*(-8 + w)*(w + z)) + 
       (64*z + 12*z^2 - z^3)/(192*w) + (512 - 32*z - 12*z^2 + z^3)/
        (192*(-8 + w)))*J[39, 0, y, w, z] + 
     ((-1792 - 96*z)/(192*w) + 256/(w^2*(-8 + z)) - 224/(3*w*(-8 + z)) + 
       (-512 + 32*w + 12*w^2 - w^3)/(192*(-8 + z)) + (-64*w - 12*w^2 + w^3)/
        (192*z) + 32/(3*(w + z)) + 256/(3*(-8 + z)*(w + z)) + 
       (64 + 8*w + 8*z)/192 + (6144 + 768*z + 32*z^2 - 8*z^3)/(192*w^2))*
      J[39, 0, y, z, w] + ((5904 + 96*w - 48*z)/2304 - 256/((-8 + w)*z^2) + 
       (-73728 - 12896*w - 1048*w^2 + 144*w^3)/(2304*z^2) + 
       392/(3*(-8 + w)*z) + (42784 + 1840*w - 240*w^2)/(2304*z) + 
       (-344064 - 36864*w)/(2304*(w + z)^2) - 3584/(3*(-8 + w)*(w + z)^2) + 
       (-66560 - 6912*w)/(2304*(w + z)) - 160/((-8 + w)*(w + z)) + 
       (16896 - 3072*z + 276*z^2 - 9*z^3)/(2304*(-8 + w)) + 
       (11872 + 496*z - 228*z^2 + 9*z^3)/(2304*w) + 
       (-4640*z - 1144*z^2 + 72*z^3)/(2304*w^2))*J[40, -1, y, w, z] + 
     ((1008 + 48*w - 96*z)/2304 + 256/(w^2*(-8 + z)) - 392/(3*w*(-8 + z)) + 
       (-16896 + 3072*w - 276*w^2 + 9*w^3)/(2304*(-8 + z)) + 
       (4640*w + 1144*w^2 - 72*w^3)/(2304*z^2) + 
       (-11872 - 496*w + 228*w^2 - 9*w^3)/(2304*z) + (344064 - 36864*w)/
        (2304*(w + z)^2) + 3584/(3*(-8 + z)*(w + z)^2) + 
       (103424 - 6912*w)/(2304*(w + z)) + 160/((-8 + z)*(w + z)) + 
       (-42784 - 1840*z + 240*z^2)/(2304*w) + 
       (73728 + 12896*z + 1048*z^2 - 144*z^3)/(2304*w^2))*
      J[40, -1, y, z, w] + ((-8*w - w^2)/(24*z^2) + (16 + 4*w)/(24*z) - 
       4/(3*(w + z)) + (10 + 4*z)/(24*w) + (-2*z - z^2)/(24*w^2))*
      J[40, 0, y, w, z] + ((-16 - 4*z)/(24*w) + (2*w + w^2)/(24*z^2) + 
       (-10 - 4*w)/(24*z) + 4/(3*(w + z)) + (8*z + z^2)/(24*w^2))*
      J[40, 0, y, z, w] + (171008/(9*(-8 + w)*z^2) + 
       (8208384 + 1026048*w + 63232*w^2 - 11968*w^3)/(3456*z^2) - 
       149504/(27*(-8 + w)*z) + (-2392064 - 272384*w - 40160*w^2 + 2992*w^3)/
        (3456*z) + 106496/(27*(-8 + w)*(w + z)) + (1703936 + 212992*w)/
        (3456*(w + z)) + (107520 + 4096*w + 3096*w^2 - 21120*z + 824*w*z + 
         824*z^2)/3456 + (26624*z - 14240*z^2 + 5528*z^3 - 187*z^4)/
        (3456*w) + (245760 + 92160*z + 160*z^2 - 2432*z^3 + 187*z^4)/
        (3456*(-8 + w)) + (-65024*z^2 - 19872*z^3 + 1496*z^4)/(3456*w^2))*
      J[41, -2, y, w, z] + (-171008/(9*w^2*(-8 + z)) + 
       149504/(27*w*(-8 + z)) + (-245760 - 92160*w - 160*w^2 + 2432*w^3 - 
         187*w^4)/(3456*(-8 + z)) + (65024*w^2 + 19872*w^3 - 1496*w^4)/
        (3456*z^2) + (-26624*w + 14240*w^2 - 5528*w^3 + 187*w^4)/(3456*z) + 
       (-1703936 + 212992*w)/(3456*(w + z)) - 106496/(27*(-8 + z)*(w + z)) + 
       (-320512 + 21120*w - 824*w^2 - 4096*z - 824*w*z - 3096*z^2)/3456 + 
       (2392064 + 272384*z + 40160*z^2 - 2992*z^3)/(3456*w) + 
       (-8208384 - 1026048*z - 63232*z^2 + 11968*z^3)/(3456*w^2))*
      J[41, -2, y, z, w] + (14080/(3*(-8 + w)*z^2) + 
       (2703360 + 337920*w + 18176*w^2 - 3776*w^3)/(4608*z^2) - 
       13984/(9*(-8 + w)*z) + (-894976 - 95488*w - 11200*w^2 + 944*w^3)/
        (4608*z) + 16384/(9*(-8 + w)*(w + z)) + (1048576 + 131072*w)/
        (4608*(w + z)) + (-15360 + 6464*w + 720*w^2 + 2688*z - 512*w*z - 
         512*z^2)/4608 + (16384*z - 2272*z^2 + 1588*z^3 - 59*z^4)/(4608*w) + 
       (-245760 + 69120*z - 1120*z^2 - 868*z^3 + 59*z^4)/(4608*(-8 + w)) + 
       (-24064*z^2 - 6048*z^3 + 472*z^4)/(4608*w^2))*J[41, -1, y, w, z] + 
     (-14080/(3*w^2*(-8 + z)) + 13984/(9*w*(-8 + z)) + 
       (245760 - 69120*w + 1120*w^2 + 868*w^3 - 59*w^4)/(4608*(-8 + z)) + 
       (24064*w^2 + 6048*w^3 - 472*w^4)/(4608*z^2) + 
       (-16384*w + 2272*w^2 - 1588*w^3 + 59*w^4)/(4608*z) + 
       (-1048576 + 131072*w)/(4608*(w + z)) - 16384/(9*(-8 + z)*(w + z)) + 
       (-115712 - 2688*w + 512*w^2 - 6464*z + 512*w*z - 720*z^2)/4608 + 
       (894976 + 95488*z + 11200*z^2 - 944*z^3)/(4608*w) + 
       (-2703360 - 337920*z - 18176*z^2 + 3776*z^3)/(4608*w^2))*
      J[41, -1, y, z, w] + (1024/((-8 + w)*z^2) + 
       (49152 + 6144*w + 256*w^2 - 64*w^3)/(384*z^2) - 1280/(3*(-8 + w)*z) + 
       (-20480 - 2048*w - 128*w^2 + 16*w^3)/(384*z) + 
       2048/(3*(-8 + w)*(w + z)) + (32768 + 4096*w)/(384*(w + z)) + 
       (-768 + 256*w - 16*w*z - 16*z^2)/384 + (512*z + 64*z^2 + 20*z^3 - z^4)/
        (384*w) + (-6144 + 768*z + 64*z^2 - 20*z^3 + z^4)/(384*(-8 + w)) + 
       (-512*z^2 - 96*z^3 + 8*z^4)/(384*w^2))*J[41, 0, y, w, z] + 
     (-1024/(w^2*(-8 + z)) + 1280/(3*w*(-8 + z)) + 
       (6144 - 768*w - 64*w^2 + 20*w^3 - w^4)/(384*(-8 + z)) + 
       (512*w^2 + 96*w^3 - 8*w^4)/(384*z^2) + 
       (-512*w - 64*w^2 - 20*w^3 + w^4)/(384*z) + (-32768 + 4096*w)/
        (384*(w + z)) - 2048/(3*(-8 + z)*(w + z)) + 
       (-3328 + 16*w^2 - 256*z + 16*w*z)/384 + 
       (20480 + 2048*z + 128*z^2 - 16*z^3)/(384*w) + 
       (-49152 - 6144*z - 256*z^2 + 64*z^3)/(384*w^2))*J[41, 0, y, z, w] + 
     (-64/((-8 + w)*z^2) + (-768 - 44*w + 12*w^2)/(96*z^2) + 
       (116 - 12*w)/(96*z) + 80/(3*(-8 + w)*z) - 64/(3*(w + z)^2) - 
       512/(3*(-8 + w)*(w + z)^2) - 4/(w + z) - 32/((-8 + w)*(w + z)) + 
       (12*z - 4*z^2)/(96*w^2) + (76 + 16*z - z^2)/(96*w) + 
       (128 - 20*z + z^2)/(96*(-8 + w)))*J[42, -1, y, w, z] + 
     (64/(w^2*(-8 + z)) - 80/(3*w*(-8 + z)) + (-128 + 20*w - w^2)/
        (96*(-8 + z)) + (-12*w + 4*w^2)/(96*z^2) + (-76 - 16*w + w^2)/
        (96*z) + 64/(3*(w + z)^2) + 512/(3*(-8 + z)*(w + z)^2) + 4/(w + z) + 
       32/((-8 + z)*(w + z)) + (-116 + 12*z)/(96*w) + (768 + 44*z - 12*z^2)/
        (96*w^2))*J[42, -1, y, z, w] + (-1/8*1/w - w/(8*z^2) + 1/(8*z) + 
       z/(8*w^2))*J[42, 0, y, w, z] + (-1/8*1/w - w/(8*z^2) + 1/(8*z) + 
       z/(8*w^2))*J[42, 0, y, z, w] + (148 - 26*w - 40*Log[w + z])/(48*z) + 
     (-148 + 26*z + 40*Log[w + z])/(48*w)) + 
   Qq^2*(-2/(27*w*z) + 4/(27*z*(w + z)) + 
     (59/432 + 367/(54*w^2) - 485/(216*w) + (-3928 + 2858*w - 469*w^2)/
        (432*z^2) + (-70 - 229*w)/(432*z) + 493/(54*w*z))*J[4, -1, w] + 
     (-59/432 - 367/(54*z^2) + 485/(216*z) - 493/(54*w*z) + 
       (70 + 229*z)/(432*w) + (3928 - 2858*z + 469*z^2)/(432*w^2))*
      J[4, -1, z] + (-5/36 + 4/(9*w^2) + 4/(9*w) + (-184 + 122*w - 19*w^2)/
        (72*z^2) + (38 - 13*w)/(72*z) + 7/(9*w*z))*J[4, 0, w] + 
     (5/36 - 4/(9*z^2) - 4/(9*z) - 7/(9*w*z) + (-38 + 13*z)/(72*w) + 
       (184 - 122*z + 19*z^2)/(72*w^2))*J[4, 0, z] + 
     (1/72 + 41/(144*w^2) + (32 - 10*z)/(144*w) + (-121 + 50*w - 3*w^2)/
        (144*z^2) + (110 - 16*w)/(144*z) - 53/(72*w*z))*J[5, 0, w] + 
     (-1/72 - 41/(144*z^2) + 53/(72*w*z) + (-32 + 10*w)/(144*z) + 
       (-110 + 16*z)/(144*w) + (121 - 50*z + 3*z^2)/(144*w^2))*J[5, 0, z] + 
     (1/(8*w^2) + (6 - w^2)/(48*z^2) - 1/(4*w*z) + z/(48*w))*J[5, 1, w] + 
     (-1/8*1/z^2 + 1/(4*w*z) - w/(48*z) + (-6 + z^2)/(48*w^2))*J[5, 1, z] + 
     (1/(2*w^2) - 1/(2*z^2) - w/(12*z) + z/(12*w))*J[9, 0, y] + 
     ((-4312*w + 2954*w^2 - 469*w^3)/(432*z^2) + (-4248 + 5684*w - 1355*w^2)/
        (432*z) + (-886*w + 886*z)/432 + (4248 - 5684*z + 1355*z^2)/(432*w) + 
       (4312*z - 2954*z^2 + 469*z^3)/(432*w^2))*J[10, -1, y] + 
     ((-184*w + 122*w^2 - 19*w^3)/(72*z^2) + (-184 + 244*w - 57*w^2)/(72*z) + 
       (-38*w + 38*z)/72 + (184 - 244*z + 57*z^2)/(72*w) + 
       (184*z - 122*z^2 + 19*z^3)/(72*w^2))*J[10, 0, y] + 
     ((790 - 455*w - 112*z)/432 + (-3928*w + 2858*w^2 - 469*w^3)/(432*z^2) + 
       (-1088 + 3520*w - 812*w^2)/(432*z) + (80*z)/(27*w^2) + 
       (4120 + 128*z)/(432*w))*J[22, -2, y, w, z] + 
     ((-80*w)/(27*z^2) + (-4120 - 128*w)/(432*z) + (-790 + 112*w + 455*z)/
        432 + (1088 - 3520*z + 812*z^2)/(432*w) + 
       (3928*z - 2858*z^2 + 469*z^3)/(432*w^2))*J[22, -2, y, z, w] + 
     ((70 - 23*w - 10*z)/72 + (-184*w + 122*w^2 - 19*w^3)/(72*z^2) + 
       (-128 + 160*w - 32*w^2)/(72*z) + (4*z)/(9*w^2) + (88 + 32*z)/(72*w))*
      J[22, -1, y, w, z] + ((-4*w)/(9*z^2) + (-88 - 32*w)/(72*z) + 
       (-70 + 10*w + 23*z)/72 + (128 - 160*z + 32*z^2)/(72*w) + 
       (184*z - 122*z^2 + 19*z^3)/(72*w^2))*J[22, -1, y, z, w] + 
     (17/72 - 7/(8*w^2) + (63 - 72*w + 16*w^2)/(72*z^2) + 
       (-72 + 23*w)/(72*z) + (5*z)/(36*w))*J[23, -1, y, w, z] + 
     (-17/72 + (72 - 23*z)/(72*w) + 7/(8*z^2) - (5*w)/(36*z) + 
       (-63 + 72*z - 16*z^2)/(72*w^2))*J[23, -1, y, z, w] + 
     (-1/12 - 1/(4*w^2) + (6 - w^2)/(24*z^2) - w/(12*z) - z/(24*w))*
      J[23, 0, y, w, z] + (1/12 + 1/(4*z^2) + w/(24*z) + z/(12*w) + 
       (-6 + z^2)/(24*w^2))*J[23, 0, y, z, w] + 
     (-7495 + 1290*z + 1356*Log[w + z] - 216*PolyGamma[2, 1] - 432*Zeta[3])/
      (2592*w) + (7495 - 1290*w - 1356*Log[w + z] + 216*PolyGamma[2, 1] + 
       432*Zeta[3])/(2592*z) + (-11100 + 4470*w - 723*w^2 - 576*Log[w + z] + 
       432*w*PolyGamma[2, 1] + 864*w*Zeta[3])/(2592*z^2) + 
     (11100 - 4470*z + 723*z^2 + 576*Log[w + z] - 432*z*PolyGamma[2, 1] - 
       864*z*Zeta[3])/(2592*w^2))))/(mt^2*N)


==> anc/mis/DIFFEXP_run.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


(*Loading DiffExp *)
(* DiffExp can be obtained from https://gitlab.com/hiddingm/diffexp *)
(* The package is documented in https://arxiv.org/pdf/2006.05510.pdf *)


Get["path/to/DiffExp.m"];


(*Set $MaxExtraPrecision=600 allows avoiding warning messaged when generating boundaries in DiffExp.*)


$MaxExtraPrecision=600;


(* ::Section:: *)
(*MIS Evaluation*)


(*Evaluation of the MIs for topologies A and C. Each topology has to be evaluated separately.*)


(* ::Subsection::Closed:: *)
(*Topo A*)


(*Loading boundary conditions.*)


boundary=Get["TopoA/boundary_conditions.m"];


(*point where we want to evaluate the master integrals.*)


y1=1/11;
z1=-(199/2200);
point1=<|y->y1,z->z1|>;


(*Loading polynomial set for the analytic continuation.*)


AC=Get["TopoA/analytic_continuation.m"];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


TopoAConfiguration={
Variables->{y,z},
DeltaPrescriptions->AC,
MatrixDirectory->"TopoA/DEQs/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200,Verbosity->0
};

LoadConfiguration[TopoAConfiguration];


(*Point in which the boundaries are obtained: x->0.*)


point=<|y->y1*x,z->z1*x|>;


(*Generate boundary values in DiffExp format.*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point1.*)


Results=TransportTo[DiffExpBC,point1];


Export["numerics/pointTopoAP0.m",Results];


(* ::Subsubsection:: *)
(*P1*)


(*Evaluation of the MIs for topology A in the permuted point: {{p1->p1},{p2->p2},{p3->p4},{p4->p3}} *)


pointP1=<|y->y1,z->(-y1-z1)|>;
point=<|y->y1*x,z->(-y1-z1)*x|>;
DiffExpBC=PrepareBoundaryConditions[boundary,point];
ResultsP1=TransportTo[DiffExpBC,pointP1];


Export["numerics/pointTopoAP1.m",ResultsP1];


(* ::Subsection:: *)
(*Topo C*)


(*Loading boundary conditions.*)


boundary=Get["TopoC/boundary_conditions.m"];


(*point where we want to evaluate the master integrals.*)


y1=1/11;
z1=-(199/2200);
point1=<|y->y1,z->z1|>;


(*Loading polynomial set for the analytic continuation.*)


AC=Get["TopoC/analytic_continuation.m"];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


TopoCConfiguration={
Variables->{y,z},
DeltaPrescriptions->AC,
MatrixDirectory->"TopoC/DEQs/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200,IntegrationStrategy->"VOP",Verbosity->0
};

LoadConfiguration[TopoCConfiguration];


(*Point in which the boundaries are obtained: x->0.*)


point=<|y->y1*x,z->z1*x|>;


(*Generate boundary values in DiffExp format.*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*Additional substituion list for boundary conditions of elliptic integrals.*)


boundSub=Get["TopoC/boundSub.m"];


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point1.*)


Results=TransportTo[DiffExpBC,point1]/.Dispatch[boundSub];


Export["numerics/pointTopoCP0.m",Results];


(* ::Subsubsection:: *)
(*P1*)


(*Evaluation of the MIs for topology C in the permuted point: {{p1->p1},{p2->p2},{p3->p4},{p4->p3}} *)


pointP1=<|y->y1,z->(-y1-z1)|>;
point=<|y->y1*x,z->(-y1-z1)*x|>;
DiffExpBC=PrepareBoundaryConditions[boundary,point];
ResultsP1=TransportTo[DiffExpBC,pointP1]/.Dispatch[boundSub];


Export["numerics/pointTopoCP1.m",ResultsP1];


(* ::Section:: *)
(*Form Factors Evaluation*)


(*Loading Form Factors*)


F1=Get["/Users/matteo/Dropbox/DI-Photon/paper/anc/form_factors/F1.m"];
F2=Get["/Users/matteo/Dropbox/DI-Photon/paper/anc/form_factors/F2.m"];
F3=Get["/Users/matteo/Dropbox/DI-Photon/paper/anc/form_factors/F3.m"];
F4=Get["/Users/matteo/Dropbox/DI-Photon/paper/anc/form_factors/F4.m"];


(*Loading MIs values*)


TopoAP0=Get["numerics/pointTopoAP0.m"];
TopoAP1=Get["numerics/pointTopoAP1.m"];
TopoCP0=Get["numerics/pointTopoCP0.m"];
TopoCP1=Get["numerics/pointTopoCP1.m"];


(* ::Subsection:: *)
(*Topo A*)


(*We transform the canonical basis into the precanonical one.*)


(*Loading symbolic form of precanonical mis.*)


preCanTopoA=Get["TopoA/Precanonical_basis.m"];


(*Loading rotation matrix from canonical to precanonical basis.*)


T=Get["TopoA/ChangeBasis.m"];
prec=100;


(*Epsilon expansion coefficients for precanonical integrals.*)


list=Table[Table[preCanTopoA[[k]]/.J[n_,var___]->J[n,o-2,var],{o,0,4}],{k,32}];


AC=Get["TopoA/analytic_continuation.m"];


Inner[Rule,Sqrt[#]&/@(AC/.\[Delta]->0),Sqrt[#]&/@AC,List];
Inner[Rule,1/Sqrt[#]&/@(AC/.\[Delta]->0),1/Sqrt[#]&/@AC,List];
AC1=Join[%,%%];


CanonicalBasis=Table[f[i],{i,1,32}];
CanonicalBasisValue=TopoAP0[[2]] . {1,e,e^2,e^3,e^4};
CanonicalBasisValueList=Inner[Rule,CanonicalBasis,CanonicalBasisValue,List];
aux=N[Normal[Series[T . CanonicalBasis/.CanonicalBasisValueList/.AC1/.TopoAP0[[1]]/.\[Delta]->10^-80,{e,0,2}]],prec];
aux2=Table[Coefficient[aux[[k]],e,#] &/@{-2,-1,0,1,2},{k,32}];


(*Numerical values for epsilon expansion coefficients of precanonical integrals.*)


TopoAP0sub=Table[Inner[Rule,list[[k]],aux2[[k]],List],{k,32}];


(*Same steps but for permutation P1.*)


listP1=list/.{z->w,w->z};


CanonicalBasisP1=Table[f[i],{i,1,32}];
CanonicalBasisValueP1=TopoAP1[[2]] . {1,e,e^2,e^3,e^4};
CanonicalBasisValueListP1=Inner[Rule,CanonicalBasisP1,CanonicalBasisValueP1,List];
auxP1=N[Normal[Series[T . CanonicalBasisP1/.CanonicalBasisValueListP1/.AC1/.TopoAP1[[1]]/.\[Delta]->10^-80,{e,0,2}]],prec];
aux2P1=Table[Coefficient[auxP1[[k]],e,#] &/@{-2,-1,0,1,2},{k,32}];


TopoAP1sub=Table[Inner[Rule,listP1[[k]],aux2P1[[k]],List],{k,32}];


(* ::Subsection:: *)
(*Topo C*)


(*Same steps but for Topology C*)


preCanTopoC=Get["TopoC/Precanonical_basis.m"];


T=Get["TopoC/ChangeBasis.m"];
prec=100;


list=Table[Table[preCanTopoC[[k]]/.J[n_,var___]->J[n,o-2,var],{o,0,4}],{k,36}];


point1=TopoCP0[[1]];


AC=Get["TopoC/analytic_continuation.m"];


Inner[Rule,Sqrt[#]&/@(AC/.\[Delta]->0),Sqrt[#]&/@AC,List];
Inner[Rule,1/Sqrt[#]&/@(AC/.\[Delta]->0),1/Sqrt[#]&/@AC,List];
AC1=Join[%,%%];


CanonicalBasis=Table[f[i],{i,1,36}];
CanonicalBasisValue=TopoCP0[[2]] . {1,e,e^2,e^3,e^4};
CanonicalBasisValueList=Inner[Rule,CanonicalBasis,CanonicalBasisValue,List];
aux=N[Normal[Series[T . CanonicalBasis/.CanonicalBasisValueList/.AC1/.TopoCP0[[1]]/.\[Delta]->10^-80,{e,0,2}]],prec];
aux2=Table[Coefficient[aux[[k]],e,#] &/@{-2,-1,0,1,2},{k,36}];


TopoCP0sub=Table[Inner[Rule,list[[k]],aux2[[k]],List],{k,36}];


listP1=list/.{z->w,w->z};


CanonicalBasisP1=Table[f[i],{i,1,36}];
CanonicalBasisValueP1=TopoCP1[[2]] . {1,e,e^2,e^3,e^4};
CanonicalBasisValueListP1=Inner[Rule,CanonicalBasisP1,CanonicalBasisValueP1,List];
auxP1=N[Normal[Series[T . CanonicalBasisP1/.CanonicalBasisValueListP1/.AC1/.TopoCP1[[1]]/.\[Delta]->10^-80,{e,0,2}]],prec];
aux2P1=Table[Coefficient[auxP1[[k]],e,#] &/@{-2,-1,0,1,2},{k,36}];


TopoCP1sub=Table[Inner[Rule,listP1[[k]],aux2P1[[k]],List],{k,36}];


(* ::Subsection:: *)
(*Form Factors*)


subList=Flatten[Join[TopoAP0sub,TopoAP1sub,TopoCP0sub,TopoCP1sub]];


y1=TopoCP0[[1]][[1]];
z1=TopoCP0[[1]][[2]];


F1/.{Log[x_]:>(Log[x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80}),PolyLog[n_,x_]:>(PolyLog[n,x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80})}/.Dispatch[subList]/.w->-y1-z1/.z->z1;
%/(Deltafun[i2, i1]*e0^2*((N^2 - 1)/(2*N)))/.{Qq->2/3,Qt->2/3}/.mt->1


F2/.{Log[x_]:>(Log[x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80}),PolyLog[n_,x_]:>(PolyLog[n,x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80})}/.Dispatch[subList]/.w->-y1-z1/.z->z1;
%/(Deltafun[i2, i1]*e0^2*((N^2 - 1)/(2*N)))/.{Qq->2/3,Qt->2/3}/.mt->1


F3/.{Log[x_]:>(Log[x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80}),PolyLog[n_,x_]:>(PolyLog[n,x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80})}/.Dispatch[subList]/.w->-y1-z1/.z->z1;
%/(Deltafun[i2, i1]*e0^2*((N^2 - 1)/(2*N)))/.{Qq->2/3,Qt->2/3}/.mt->1


F4/.{Log[x_]:>(Log[x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80}),PolyLog[n_,x_]:>(PolyLog[n,x]/.w->-y-z/.{y->y1+I*10^-80,z->z1+I*10^-80})}/.Dispatch[subList]/.w->-y1-z1/.z->z1;
%/(Deltafun[i2, i1]*e0^2*((N^2 - 1)/(2*N)))/.{Qq->2/3,Qt->2/3}/.mt->1


==> anc/mis/TopoA/ChangeBasis.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{e^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(1/(e^2*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(1/(e^2*Sqrt[-4 + y]*Sqrt[y])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(1/(e^2*Sqrt[-4 + y]*Sqrt[y])), 1/(2*e^2*y), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(1/(e^2*Sqrt[-4 + z]*Sqrt[z])), 1/(2*e^2*z), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(1/(e^2*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -(1/(e^2*z)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1/(e^2*Sqrt[-4 + y]*y^(3/2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^2*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^2*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*e*y + 4*e^2*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^2*Sqrt[-4 - y]*y^(3/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^3*y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^3*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^2*Sqrt[-4 + y]*Sqrt[y]), -(1/(e^2*y)), -1/2*1/(e^2*y), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(e^3*y - 2*e^4*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^3*y^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(1/(e^4*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y*Sqrt[-4 + z]*Sqrt[z])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/2*1/(e^3*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^3*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^3*Sqrt[y]*Sqrt[y + y*z^2 - 2*z*(y + 2*z)]), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^2*Sqrt[y]*Sqrt[y + y*z^2 - 2*z*(y + 2*z)]), 
  -(1/(e^2*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)])), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y)), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^4*Sqrt[-4 + y]*y^(3/2)), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(e^4*y*z), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*y^(3/2)*Sqrt[z]*Sqrt[y*z - 4*(y + z)])), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-(y/(Sqrt[z]*Sqrt[y*z - 4*(y + z)])) - (2*Sqrt[z])/Sqrt[y*z - 4*(y + z)])/
   (2*e^4*y^(3/2)), 0, ((2*y)/(Sqrt[z]*Sqrt[y*z - 4*(y + z)]) + 
    (4*Sqrt[z])/Sqrt[y*z - 4*(y + z)])/(2*e^4*y^(3/2)), 0, 0, 0, 0, 
  1/(e^4*Sqrt[-4 + y]*y^(3/2)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^4*y^(3/2)*Sqrt[z]*Sqrt[y*z - 4*(y + z)]), 0, -(1/(e^4*y^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((4*e)/(y - 2*e*y) - (4*e*z)/((-1 + 2*e)*y^2))/e^4, z/(e^4*y^2), 
  (2*z)/(e^4*y^2), 0, 0, -(1/(e^4*(y + z))), 
  -1/2*(-(1/(Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)])) - 
     (2*Sqrt[z])/(y^(3/2)*Sqrt[y*z - 4*(y + z)]))/e^4, 0, 
  -1/2*(2/(Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]) + 
     (4*Sqrt[z])/(y^(3/2)*Sqrt[y*z - 4*(y + z)]))/e^4, 0, 
  -1/2*(2/(Sqrt[-4 + y]*Sqrt[y]) + (2*z)/(Sqrt[-4 + y]*y^(3/2)))/e^4, 0, 0, 
  -1/2*(2 - y)/(e^4*Sqrt[-4 + y]*y^(3/2)), -(z/(e^4*y^2)), 1/(e^4*y)}}


==> anc/mis/TopoA/DEQs/dy_1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(Sqrt[-4 + y]*Sqrt[y]), 0, (4 - y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[-4 + y]*Sqrt[y])), 0, 0, (-4*(-1 + y))/((-4 + y)*y), 
  3/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2/(Sqrt[-4 + y]*Sqrt[y]), 
  y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, (-2*(-2 + y))/((-4 + y)*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1/(2*Sqrt[-4 + y]*Sqrt[y]), -3/(4*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, y^(-1), 
  -(1/(Sqrt[-4 - y]*Sqrt[y])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {1/(Sqrt[-4 - y]*Sqrt[y]), 1/(Sqrt[-4 - y]*Sqrt[y]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3/(Sqrt[-4 - y]*Sqrt[y]), -((4 + 3*y)/(y*(4 + y))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-2 + y))/((-4 + y)*y), 
  1/(2*Sqrt[-4 + y]*Sqrt[y]), -1/2*1/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(Sqrt[-4 + y]*Sqrt[y]), y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(1/(Sqrt[-4 + y]*Sqrt[y])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -y^(-1), -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(1/(Sqrt[-4 + y]*Sqrt[y])), 0, y^(-1), 0, 0, 
  -(1/(Sqrt[-4 + y]*Sqrt[y])), 0, 0, 0, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1/(4*y), 0, 0, 0, 0, y^(-1), 0, 
  y^(-1), 0, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(y + z)^(-1), 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-4 + z]*Sqrt[z])/(Sqrt[-4 - y]*Sqrt[y]*(y + z))), 0, 0, 0, 0, 0, 0, 
  -(z/(y^2 + y*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(y + z)^(-1), 0, 0, 0, 0, 2/y, 
  -2/(Sqrt[-4 - y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, -(z/(y^2 + y*z)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/4*(2*y + 5*z)/(y*(y + z)), 0, 
  -1/4*(-2*y + z)/(y*(y + z)), 0, 0, -(z/(y^2 + y*z)), -(z/(y^2 + y*z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, z/(y^2 + y*z), 
  -1/2*z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  (-6*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (2*Sqrt[-4 + z])/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]), 
  (-6*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 
  (-8*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (-8*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (12*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (4*z*(y + z - y*z))/(y*(y*(-4 + z) - 4*z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (3*(y*(-1 + z) - 2*z))/
   (2*Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 
  -1/2*(z*(1 + z))/(Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 
  (-4*z*(1 + z))/(Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 0, 
  -((y*(-1 + z) + 4*z)/(Sqrt[-4 + y]*y*Sqrt[y*(-1 + z)^2 - 4*z^2])), 
  (y*(-1 + z) + 2*z^2)/(Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (y*(-1 + z) + 2*z^2)/(2*Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 0, 
  0, 0, 0, 0, 0, -1/2*z/(y*(y + z)), 
  -((z^(3/2)*(4*z + y*(5 + z)))/(y*Sqrt[y*(-4 + z) - 4*z]*(y + z)*
     Sqrt[y*(-1 + z)^2 - 4*z^2])), (3*z*(1 + z))/
   (2*Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-4*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 0, 0, 
  Sqrt[-4 + z]/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]), 
  (-3*z^(3/2))/(2*Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 
  -(z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))), 0, 
  (-2*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 
  (-8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  z^(3/2)/(2*Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  (z^(3/2)*(4*z + y*(5 + z)))/(2*y*Sqrt[y*(-4 + z) - 4*z]*(y + z)*
    Sqrt[y*(-1 + z)^2 - 4*z^2]), (-2*z*(2*z + y*(2 + z)))/
   (y*(y*(-4 + z) - 4*z)*(y + z)), 
  (3*z^(3/2))/(2*Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1/(2*(y + z)), 0, -1/2*z/(y*(y + z)), 0, 0, 0, 0, 
  -(1/(Sqrt[-4 + y]*Sqrt[y])), 0, -1/2*1/(y + z), 0, 0, 0, 0, 0, 0, 0, 
  (z*(1 + z))/(2*Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  -(z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))), z/(2*y^2 + 2*y*z), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 3/(2*Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 
  1/(Sqrt[-4 + y]*Sqrt[y]), 6/(Sqrt[-4 + y]*Sqrt[y]), 0, 
  4/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, -(1/(Sqrt[-4 + y]*Sqrt[y])), 
  1/(Sqrt[-4 + y]*Sqrt[y]), -2/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, 
  4/((-4 + y)*y), 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(z/(y^2 + y*z)), 0, 0, 0, 0, 
  (-2*z)/(y^2 + y*z), 0, -(z/(y^2 + y*z)), 0, 0, 0, 0, 0, 0, 
  (2*z)/(y^2 + y*z), 0, 0, 0, 
  -1/2*z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 0, 0, 
  -(z/(y^2 + y*z)), 0, 0, 0, 0}, 
 {0, 0, (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  (-3*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 0, 
  (-8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 0, 
  (-6*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 
  (-4*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 
  (16*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  -(z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))), 
  (-3*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (2*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (-2*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (4*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 
  (-2*Sqrt[-4 + z])/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]), 
  z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, -2/y, 0, 
  (2*(y^2*(-4 + z) - 12*y*z - 8*z^2))/(y*(y*(-4 + z) - 4*z)*(y + z)), 0, 
  (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 0, 
  (-2*z*(2*z + y*(2 + z)))/(y*(y*(-4 + z) - 4*z)*(y + z)), 
  (-8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 0, 
  (2*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))}, 
 {0, 0, 0, 0, 0, 0, -3/(Sqrt[-4 + y]*Sqrt[y]), 0, 3/(Sqrt[-4 + y]*Sqrt[y]), 
  2/(Sqrt[-4 + y]*Sqrt[y]), -4/(Sqrt[-4 + y]*Sqrt[y]), 
  4/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 1/(Sqrt[-4 + y]*Sqrt[y]), 0, 
  -2/(Sqrt[-4 + y]*Sqrt[y]), 2/(Sqrt[-4 + y]*Sqrt[y]), 
  -4/(Sqrt[-4 + y]*Sqrt[y]), 0, 2/(Sqrt[-4 + y]*Sqrt[y]), 
  12/(Sqrt[-4 + y]*Sqrt[y]), (-8*Sqrt[z])/(Sqrt[-4 + y]*y*
    Sqrt[y*(-4 + z) - 4*z]), (y - 4*z - y*z)/
   (Sqrt[-4 + y]*y*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (32*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  -3/(Sqrt[-4 + y]*Sqrt[y]), 2/y, 0, 
  (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[y*(-4 + z) - 4*z]), 
  -((y^2 + 2*y*(-4 + z) - 12*z)/((-4 + y)*y*(y + z))), 0, 
  -2/(Sqrt[-4 + y]*Sqrt[y])}, {0, 0, -(1/(Sqrt[-4 + y]*Sqrt[y])), 
  -(1/(Sqrt[-4 + y]*Sqrt[y])), -1/2*1/(y + z), 0, 0, 
  1/(Sqrt[-4 + y]*Sqrt[y]), 0, -2/(y + z), 0, -2/(y + z), 0, 
  -2/(Sqrt[-4 + y]*Sqrt[y]), 0, -(y + z)^(-1), (y + z)^(-1), 
  (2*z)/(y^2 + y*z), 0, 0, (y + z)^(-1), 0, 
  -(z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))), 0, 
  (2*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), 0, 
  -2/(Sqrt[-4 + y]*Sqrt[y]), 0, z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*
    (y + z)), 1/(Sqrt[-4 + y]*Sqrt[y]), -(z/(y^2 + y*z)), 2/(y + z)}, 
 {0, 0, 1/(2*Sqrt[-4 + y]*Sqrt[y]), 1/(2*Sqrt[-4 + y]*Sqrt[y]), 
  (-3*(y + 3*z))/(4*y*(y + z)), 0, 2/(y + z), 0, (y + z)^(-1), 
  (2*y - z)/(y*(y + z)), 2/(y + z), 2/(y + z), 0, 1/(Sqrt[-4 + y]*Sqrt[y]), 
  -1/2*1/y, 1/(2*(y + z)), z/(y^2 + y*z), -(z/(y^2 + y*z)), 
  (2*z)/(y^2 + y*z), 0, -(y + z)^(-1), 0, 0, (y*(-1 + z) + 2*z^2)/
   (2*Sqrt[y]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (-3*z^(3/2))/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z)), -3/(2*(y + z)), 
  2/(Sqrt[-4 + y]*Sqrt[y]), 0, 
  -(z^(3/2)/(Sqrt[y]*Sqrt[y*(-4 + z) - 4*z]*(y + z))), 
  -(1/(Sqrt[-4 + y]*Sqrt[y])), 0, -((2*y + z)/(y*(y + z)))}}


==> anc/mis/TopoA/DEQs/dz_1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(1/(Sqrt[-4 + z]*Sqrt[z])), 0, 0, 0, 0, 
  (-4*(-1 + z))/((-4 + z)*z), 3/(Sqrt[-4 + z]*Sqrt[z]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -2/(Sqrt[-4 + z]*Sqrt[z]), z^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1/(2*Sqrt[-4 + z]*Sqrt[z]), -3/(4*z), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(Sqrt[-4 + z]*Sqrt[z]), 0, 0, 0, y/(y*z + z^2), 0, 0, 0, 0, 0, 
  -3/(Sqrt[-4 + z]*Sqrt[z]), (Sqrt[-4 - y]*Sqrt[y])/
   (Sqrt[-4 + z]*Sqrt[z]*(y + z)), 0, 0, 0, 0, 0, 0, 
  (-4*y*(-1 + z) - 3*z^2)/((-4 + z)*z*(y + z)), 3/(Sqrt[-4 + z]*Sqrt[z]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, y/(y*z + z^2), 0, 0, 0, 
  0, -2/z, 0, 0, 0, 0, 0, 0, 0, -2/(Sqrt[-4 + z]*Sqrt[z]), 
  (y + 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/4*(y - 2*z)/(z*(y + z)), 0, -1/4*(5*y + 2*z)/(z*(y + z)), 0, 
  0, -(y/(y*z + z^2)), -(y/(y*z + z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  y/(y*z + z^2), -1/2*y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (2*Sqrt[-4 + y])/
   (Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  (-6*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (8*Sqrt[y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[-4 + z]*z), 
  (-6*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 
  (-8*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (-8*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (12*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (4*y*(y + z - y*z))/((y*(-4 + z) - 4*z)*z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (-3*Sqrt[y]*(y*(-3 + z) - 4*z))/
   (2*z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 
  -1/2*(Sqrt[y]*(y*(-1 + z) - 2*z))/(z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  0, (-4*Sqrt[y]*(y*(-1 + z) - 2*z))/(z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  0, 0, (-2*Sqrt[-4 + y])/Sqrt[y*(-1 + z)^2 - 4*z^2], 
  (y^(3/2)*(1 + z))/(z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (y^(3/2)*(1 + z))/(2*z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 0, 0, 0, 0, 
  0, 0, (y + 2*z)/(2*z*(y + z)), -((3*y^2*(-1 + z) + 2*y*(-6 + z)*z - 8*z^2)/
    (Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2])), 
  (3*Sqrt[y]*(y*(-1 + z) - 2*z))/(2*z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 0, 
  0, 0, 0, 0, 0}, {0, 0, -(Sqrt[-4 + y]/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z])), 0, 
  0, (4*Sqrt[y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[-4 + z]*z), 
  (-3*y^(3/2))/(2*Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 
  -(y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z))), 0, 
  (-2*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 
  (-2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  y^(3/2)/(2*Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  (3*y^2*(-1 + z) + 2*y*(-6 + z)*z - 8*z^2)/(2*Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*
    (y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (-2*(2*y^2*(-1 + z) + y*(-6 + z)*z - 4*z^2))/((y*(-4 + z) - 4*z)*z*
    (y + z)), (3*y^(3/2))/(2*Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1/2*y/(z*(y + z)), 0, 
  (y + 2*z)/(2*z*(y + z)), 0, 0, 0, 0, 0, 0, y/(2*y*z + 2*z^2), 0, 0, 0, 0, 
  0, 0, 0, (Sqrt[y]*(y*(-1 + z) - 2*z))/
   (2*z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  -(y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z))), 
  -1/2*(y + 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (y + z)^(-1), 0, 0, 0, 0, 2/(y + z), 0, 
  (y + z)^(-1), 0, 0, 0, 0, 0, 0, -2/(y + z), -(1/(Sqrt[-4 + z]*Sqrt[z])), 0, 
  0, -1/2*y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 0, 0, 
  -(y/(y*z + z^2)), 0, 0, 0, 0}, 
 {0, 0, (2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  (2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  (-3*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 0, 
  (-2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 0, 
  (-6*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 
  (-4*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 
  (4*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  -(y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z))), 
  (-3*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (2*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (-2*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (4*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 
  (-8*Sqrt[y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[-4 + z]*z), 
  y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 2/z, 0, 
  (2*(y^2*(4 - 3*z) - 2*y*(-6 + z)*z + 8*z^2))/((y*(-4 + z) - 4*z)*z*
    (y + z)), 0, (2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 0, 
  (-2*(2*y^2*(-1 + z) + y*(-6 + z)*z - 4*z^2))/((y*(-4 + z) - 4*z)*z*
    (y + z)), (-2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 0, 
  (2*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 
  (-2*Sqrt[-4 + y])/Sqrt[y*(-1 + z)^2 - 4*z^2], 
  (8*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), 0, -2/z, 0, 
  (2*Sqrt[-4 + y])/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]), (y + 2*z)/(z*(y + z)), 
  0, 0}, {0, 0, 0, 0, y/(2*y*z + 2*z^2), 0, 0, 0, 0, (2*y)/(y*z + z^2), 0, 
  (2*y)/(y*z + z^2), 0, 0, 0, y/(y*z + z^2), -(y/(y*z + z^2)), -2/(y + z), 0, 
  0, -(y/(y*z + z^2)), 0, -(y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*
     (y + z))), 0, (2*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 
  0, 0, y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), 0, 
  -(y/(y*z + z^2)), (-2*y)/(y*z + z^2)}, {0, 0, 0, 0, 3/(2*(y + z)), 0, 
  (-2*y)/(y*z + z^2), 0, -(y/(y*z + z^2)), -((y - 2*z)/(z*(y + z))), 
  (-2*y)/(y*z + z^2), 2/(y + z), 0, 0, 0, -1/2*y/(z*(y + z)), -(y + z)^(-1), 
  (y + z)^(-1), -2/(y + z), 0, -(y + z)^(-1), 0, 0, 
  (y^(3/2)*(1 + z))/(2*z*(y + z)*Sqrt[y*(-1 + z)^2 - 4*z^2]), 
  (-3*y^(3/2))/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z)), (3*y)/(2*z*(y + z)), 
  0, 0, -(y^(3/2)/(Sqrt[y*(-4 + z) - 4*z]*Sqrt[z]*(y + z))), 0, 0, 
  y/(y*z + z^2)}}


==> anc/mis/TopoA/Precanonical_basis.m <==
{J[1], J[2, y], J[3, y], J[4, y], J[4, z], J[5, y], J[5, z], J[6, y], 
 J[7, y], J[8, y], J[8, z], J[9, y], J[10, y], J[11, y], J[12, y], 
 J[13, y], J[14, y], J[15, y], J[16, y], J[22, y, z, w], 
 J[23, y, z, w], J[24, y, z, w], J[25, y, z, w], J[26, y, z, w], 
 J[27, y, z, w], J[28, y, z, w], J[18, y], J[29, y, z, w], 
 J[35, y, z, w], J[36, y, z, w], J[37, y, z, w], J[38, y, z, w]}


==> anc/mis/TopoA/alphabet.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{Wpla[1] -> r[1], Wpla[2] -> r[2], Wpla[3] -> r[3], Wpla[4] -> r[4], 
 Wpla[5] -> (r[4] - r[5])/(r[4] + r[5]), Wpla[6] -> y, Wpla[7] -> (r[1] - y)/(r[1] + y), 
 Wpla[8] -> r[4] - r[2]*y, Wpla[9] -> (r[3] + y)/(r[3] - y), 
 Wpla[10] -> (-r[1] - r[5] + r[1]*z)/(-r[1] + r[5] + r[1]*z), 
 Wpla[11] -> -((r[5] + y - y*z)/(y*(-1 + z))), 
 Wpla[12] -> (-r[4] + r[1]*z)/(r[4] + r[1]*z), Wpla[13] -> (-r[5] + r[1]*z)/(r[5] + r[1]*z), 
 Wpla[14] -> 1 - z, Wpla[15] -> z, Wpla[16] -> y + z, 
 Wpla[17] -> (r[2] - z)/(r[2] + z), 
 Wpla[18] -> -((r[5] + y + 2*z - y*z)/(r[5] + y - y*z - 2*z^2)), 
 Wpla[19] -> (r[4] + r[4]*z - r[5]*z)/(r[4] + r[4]*z + r[5]*z), 
 Wpla[20] -> (r[2] - r[3] - y - z)/(r[2] + r[3] + y + z), 
 Wpla[21] -> (-4*r[4] + 4*r[2]*y + 4*r[2]*z + r[2]^2*z + r[4]*z - r[2]*y*z - r[2]*z^2)/
   (4*r[4] - 4*r[2]*y - 4*r[2]*z + r[2]^2*z - r[4]*z + r[2]*y*z + r[2]*z^2)}


==> anc/mis/TopoA/analytic_continuation.m <==
{y + I \[Delta], 
 z + I \[Delta], -4 + y + I \[Delta], -4 + z + I \[Delta], -4 - y + 
  I \[Delta], y (-4 + z) - 4 z + I \[Delta], 
 y (-1 + z)^2 - 4 z^2 + I \[Delta]}


==> anc/mis/TopoA/basisDef.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{f[1] -> e^2*J[1], f[2] -> -(e^2*y*J[2, y]), 
 f[3] -> -(e^2*Sqrt[-4 + y]*Sqrt[y]*J[3, y]), 
 f[4] -> -(e^2*Sqrt[-4 + y]*Sqrt[y]*J[4, y]) - 
   (e^2*Sqrt[-4 + y]*Sqrt[y]*J[5, y])/2, f[5] -> -(e^2*y*J[5, y]), 
 f[6] -> -(e^2*Sqrt[-4 + z]*Sqrt[z]*J[4, z]) - 
   (e^2*Sqrt[-4 + z]*Sqrt[z]*J[5, z])/2, f[7] -> -(e^2*z*J[5, z]), 
 f[8] -> e^2*Sqrt[-4 + y]*y^(3/2)*J[6, y], f[9] -> -(e^3*y*J[7, y]), 
 f[10] -> e^2*y*J[8, y], f[11] -> e^2*z*J[8, z], f[12] -> -(e^3*y*J[9, y]), 
 f[13] -> -1/2*(e^3*Sqrt[-4 - y]*Sqrt[y]*J[1])/(1 + 2*e) + 
   e^2*Sqrt[-4 - y]*y^(3/2)*J[10, y], 
 f[14] -> -(e^3*Sqrt[-4 + y]*Sqrt[y]*J[11, y]) - 
   (e^3*Sqrt[-4 + y]*Sqrt[y]*J[12, y])/2 + e^2*Sqrt[-4 + y]*Sqrt[y]*J[13, y], 
 f[15] -> -(e^3*y*J[11, y]), f[16] -> -(e^3*y*J[12, y]), 
 f[17] -> -((1 - 2*e)*e^3*y*J[14, y]), f[18] -> e^3*y^2*J[15, y], 
 f[19] -> -(e^4*y*J[16, y]), 
 f[20] -> -(e^3*y*Sqrt[-4 + z]*Sqrt[z]*J[22, y, z]), 
 f[21] -> (e^2*y*J[5, z])/2 - e^3*y*J[23, y, z], 
 f[22] -> -(e^4*(y + z)*J[24, y, z]), 
 f[23] -> e^3*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]*J[25, y, z], 
 f[24] -> e^3*Sqrt[y]*Sqrt[y + y*z^2 - 2*z*(y + 2*z)]*J[26, y, z], 
 f[25] -> e^3*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]*J[26, y, z] - 
   e^2*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]*J[27, y, z], 
 f[26] -> -(e^3*y*J[28, y, z]), f[27] -> e^4*Sqrt[-4 + y]*y^(3/2)*J[18, y], 
 f[28] -> e^4*y*z*J[29, y, z], 
 f[29] -> -(e^4*y^(3/2)*Sqrt[z]*Sqrt[y*z - 4*(y + z)]*J[35, y, z]), 
 f[30] -> (e^3*Sqrt[-4 + y]*Sqrt[y]*(y + 2*z)*J[25, y, z])/2 - 
   e^3*Sqrt[-4 + y]*Sqrt[y]*(y + 2*z)*J[26, y, z] + 
   e^2*Sqrt[-4 + y]*Sqrt[y]*(y + 2*z)*J[27, y, z] + 
   e^4*Sqrt[-4 + y]*y^(3/2)*J[36, y, z], 
 f[31] -> -(e^4*y^2*J[35, y, z]) - e^4*y^2*J[37, y, z], 
 f[32] -> -2*e^4*(y + z)*J[14, y] - e^3*y*z*J[15, y] + 2*e^4*z*J[16, y] + 
   e^4*y*(y + z)*J[18, y] - e^4*y*J[24, y, z] - (e^3*y*(y + 2*z)*J[25, y, z])/
    4 + (e^3*y*(y + 2*z)*J[26, y, z])/2 - (e^2*y*(y + 2*z)*J[27, y, z])/2 - 
   e^4*y*z*J[35, y, z] - (e^4*(-2 + y)*y*J[36, y, z])/2 - 
   e^4*y*z*J[37, y, z] + e^4*y*J[38, y, z]}


==> anc/mis/TopoA/boundary_conditions.m <==
{1,(-1/y)^\[Epsilon] \[Epsilon] Gamma[1-\[Epsilon]]Gamma[-\[Epsilon]]/Gamma[1-2\[Epsilon]],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}


==> anc/mis/TopoA/dlogMatrix.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {dlog[Wpla[7]], 0, -2*dlog[Wpla[1]] + dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-dlog[Wpla[7]], 0, 0, -6*dlog[Wpla[1]] + 2*dlog[Wpla[6]], 3*dlog[Wpla[7]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, -2*dlog[Wpla[7]], dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-dlog[Wpla[17]], 0, 0, 0, 0, -6*dlog[Wpla[2]] + 2*dlog[Wpla[15]], 
  3*dlog[Wpla[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2*dlog[Wpla[17]], dlog[Wpla[15]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, dlog[Wpla[7]], 0, 0, 0, 0, 0, -2*dlog[Wpla[1]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, dlog[Wpla[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, dlog[Wpla[7]]/2, 
  (-3*dlog[Wpla[6]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, dlog[Wpla[17]]/2, 
  (-3*dlog[Wpla[15]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[Wpla[6]], 
  (-I)*dlog[Wpla[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {I*dlog[Wpla[9]], I*dlog[Wpla[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*I)*dlog[Wpla[9]], -4*dlog[Wpla[3]] + dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2*dlog[Wpla[6]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*dlog[Wpla[1]], dlog[Wpla[7]]/2, -1/2*dlog[Wpla[7]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[Wpla[7]], dlog[Wpla[6]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -dlog[Wpla[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[Wpla[6]], 
  -dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -dlog[Wpla[7]], 0, dlog[Wpla[6]], 0, 0, -dlog[Wpla[7]], 0, 0, 0, 0, 
  0, 0, 0, 0, -dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, dlog[Wpla[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, dlog[Wpla[6]]/4, 0, 0, 0, 0, dlog[Wpla[6]], 0, dlog[Wpla[6]], 
  0, 0, 0, 0, 0, 0, -dlog[Wpla[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, dlog[Wpla[17]], 0, 0, 0, dlog[Wpla[15]] - dlog[Wpla[16]], 0, 0, 0, 0, 0, 
  -3*dlog[Wpla[17]], (-I)*dlog[Wpla[17]] + I*dlog[Wpla[20]], 0, 0, 0, 0, 0, 
  0, -6*dlog[Wpla[2]] - dlog[Wpla[6]] + 2*dlog[Wpla[15]] + dlog[Wpla[16]], 
  3*dlog[Wpla[17]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, dlog[Wpla[15]] - dlog[Wpla[16]], 0, 0, 0, 0, 
  2*dlog[Wpla[6]] - 2*dlog[Wpla[15]], (-2*I)*dlog[Wpla[9]], 0, 0, 0, 0, 0, 0, 
  -2*dlog[Wpla[17]], -dlog[Wpla[6]] + dlog[Wpla[15]] + dlog[Wpla[16]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-5*dlog[Wpla[6]])/4 - 
   dlog[Wpla[15]]/4 + (3*dlog[Wpla[16]])/4, 0, 
  -1/4*dlog[Wpla[6]] - (5*dlog[Wpla[15]])/4 + (3*dlog[Wpla[16]])/4, 0, 0, 
  -dlog[Wpla[6]] - dlog[Wpla[15]] + dlog[Wpla[16]], 
  -dlog[Wpla[6]] - dlog[Wpla[15]] + dlog[Wpla[16]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, dlog[Wpla[6]] + dlog[Wpla[15]] - dlog[Wpla[16]], 
  dlog[Wpla[17]]/2 - dlog[Wpla[21]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2*dlog[Wpla[12]], 6*dlog[Wpla[17]] - 6*dlog[Wpla[21]], 
  2*dlog[Wpla[6]] - 4*dlog[Wpla[8]] + 4*dlog[Wpla[15]], 
  6*dlog[Wpla[17]] - 6*dlog[Wpla[21]], 0, 0, 
  8*dlog[Wpla[17]] - 8*dlog[Wpla[21]], 8*dlog[Wpla[17]] - 8*dlog[Wpla[21]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*dlog[Wpla[17]] + 12*dlog[Wpla[21]], 
  -6*dlog[Wpla[4]] + 2*dlog[Wpla[6]] + 2*dlog[Wpla[15]] + 4*dlog[Wpla[16]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (3*dlog[Wpla[6]])/2 + 3*dlog[Wpla[11]] + 3*dlog[Wpla[14]] - 
   (9*dlog[Wpla[15]])/2 - (3*dlog[Wpla[18]])/2, 0, 
  -1/2*dlog[Wpla[15]] - dlog[Wpla[18]]/2, 0, -4*dlog[Wpla[15]] - 
   4*dlog[Wpla[18]], 0, 0, dlog[Wpla[10]] + dlog[Wpla[13]], 
  dlog[Wpla[6]] + 2*dlog[Wpla[11]] + 2*dlog[Wpla[14]] - dlog[Wpla[15]] + 
   dlog[Wpla[18]], dlog[Wpla[6]]/2 + dlog[Wpla[11]] + dlog[Wpla[14]] - 
   dlog[Wpla[15]]/2 + dlog[Wpla[18]]/2, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[Wpla[6]] + dlog[Wpla[15]]/2 + dlog[Wpla[16]]/2, 
  dlog[Wpla[5]] + dlog[Wpla[19]], (3*dlog[Wpla[15]])/2 + 
   (3*dlog[Wpla[18]])/2, 0, 0, 0, 0, 0, 0}, {0, 0, dlog[Wpla[12]], 0, 0, 
  dlog[Wpla[6]] - 2*dlog[Wpla[8]] + 2*dlog[Wpla[15]], 
  (3*dlog[Wpla[17]])/2 - (3*dlog[Wpla[21]])/2, 0, 
  dlog[Wpla[17]] - dlog[Wpla[21]], 0, 2*dlog[Wpla[17]] - 2*dlog[Wpla[21]], 0, 
  0, 2*dlog[Wpla[12]], -1/2*dlog[Wpla[17]] + dlog[Wpla[21]]/2, 
  -dlog[Wpla[17]] + dlog[Wpla[21]], 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[Wpla[5]] - dlog[Wpla[19]]/2, -6*dlog[Wpla[4]] + 4*dlog[Wpla[6]] + 
   2*dlog[Wpla[15]] + 2*dlog[Wpla[16]], (-3*dlog[Wpla[17]])/2 + 
   (3*dlog[Wpla[21]])/2, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/2*dlog[Wpla[15]] + dlog[Wpla[16]]/2, 0, 
  -1/2*dlog[Wpla[6]] + dlog[Wpla[15]]/2 + dlog[Wpla[16]]/2, 0, 0, 0, 0, 
  -dlog[Wpla[7]], 0, dlog[Wpla[15]]/2 - dlog[Wpla[16]]/2, 0, 0, 0, 0, 0, 0, 
  0, dlog[Wpla[15]]/2 + dlog[Wpla[18]]/2, dlog[Wpla[17]] - dlog[Wpla[21]], 
  dlog[Wpla[6]]/2 - dlog[Wpla[15]]/2 - dlog[Wpla[16]]/2, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (3*dlog[Wpla[7]])/2, 0, 0, 0, dlog[Wpla[7]], 6*dlog[Wpla[7]], 
  0, 4*dlog[Wpla[7]], 0, 0, 0, 0, -dlog[Wpla[7]], dlog[Wpla[7]], 
  -2*dlog[Wpla[7]], 0, 0, 0, 0, 0, 0, 0, 2*dlog[Wpla[1]] - 2*dlog[Wpla[6]], 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, -dlog[Wpla[6]] + dlog[Wpla[16]], 0, 0, 0, 0, 
  -2*dlog[Wpla[6]] + 2*dlog[Wpla[16]], 0, -dlog[Wpla[6]] + dlog[Wpla[16]], 0, 
  0, 0, 0, 0, 0, 2*dlog[Wpla[6]] - 2*dlog[Wpla[16]], -dlog[Wpla[17]], 0, 0, 
  dlog[Wpla[17]]/2 - dlog[Wpla[21]]/2, 0, 0, 0, 0, 
  -dlog[Wpla[6]] - dlog[Wpla[15]] + dlog[Wpla[16]], 0, 0, 0, 0}, 
 {0, 0, -2*dlog[Wpla[12]], -2*dlog[Wpla[12]], 
  3*dlog[Wpla[17]] - 3*dlog[Wpla[21]], 0, 0, 2*dlog[Wpla[12]], 0, 
  6*dlog[Wpla[17]] - 6*dlog[Wpla[21]], 0, 4*dlog[Wpla[17]] - 
   4*dlog[Wpla[21]], 0, -4*dlog[Wpla[12]], dlog[Wpla[17]] - dlog[Wpla[21]], 
  3*dlog[Wpla[17]] - 3*dlog[Wpla[21]], -2*dlog[Wpla[17]] + 2*dlog[Wpla[21]], 
  2*dlog[Wpla[17]] - 2*dlog[Wpla[21]], -4*dlog[Wpla[17]] + 4*dlog[Wpla[21]], 
  -2*dlog[Wpla[6]] + 4*dlog[Wpla[8]] - 4*dlog[Wpla[15]], 
  -dlog[Wpla[17]] + dlog[Wpla[21]], 0, -2*dlog[Wpla[6]] + 2*dlog[Wpla[15]], 
  0, -8*dlog[Wpla[4]] + 8*dlog[Wpla[6]] + 2*dlog[Wpla[15]] + 
   2*dlog[Wpla[16]], 0, -2*dlog[Wpla[12]], 0, 
  -6*dlog[Wpla[4]] + 4*dlog[Wpla[6]] + 2*dlog[Wpla[15]] + 2*dlog[Wpla[16]], 
  2*dlog[Wpla[12]], 0, -2*dlog[Wpla[17]] + 2*dlog[Wpla[21]]}, 
 {0, 0, 0, 0, 0, 0, -3*dlog[Wpla[7]], 0, 3*dlog[Wpla[7]], 2*dlog[Wpla[7]], 
  -4*dlog[Wpla[7]], 4*dlog[Wpla[7]], 0, 0, dlog[Wpla[7]], 0, 
  -2*dlog[Wpla[7]], 2*dlog[Wpla[7]], -4*dlog[Wpla[7]], 0, 2*dlog[Wpla[7]], 
  12*dlog[Wpla[7]], 2*dlog[Wpla[12]], dlog[Wpla[10]] + dlog[Wpla[13]], 
  -8*dlog[Wpla[12]], -3*dlog[Wpla[7]], 2*dlog[Wpla[6]] - 2*dlog[Wpla[15]], 0, 
  -2*dlog[Wpla[12]], 2*dlog[Wpla[1]] - 4*dlog[Wpla[6]] + dlog[Wpla[15]] + 
   dlog[Wpla[16]], 0, -2*dlog[Wpla[7]]}, {0, 0, -dlog[Wpla[7]], 
  -dlog[Wpla[7]], dlog[Wpla[15]]/2 - dlog[Wpla[16]]/2, 0, 0, dlog[Wpla[7]], 
  0, 2*dlog[Wpla[15]] - 2*dlog[Wpla[16]], 0, 
  2*dlog[Wpla[15]] - 2*dlog[Wpla[16]], 0, -2*dlog[Wpla[7]], 0, 
  dlog[Wpla[15]] - dlog[Wpla[16]], -dlog[Wpla[15]] + dlog[Wpla[16]], 
  2*dlog[Wpla[6]] - 2*dlog[Wpla[16]], 0, 0, -dlog[Wpla[15]] + dlog[Wpla[16]], 
  0, dlog[Wpla[17]] - dlog[Wpla[21]], 0, -2*dlog[Wpla[17]] + 
   2*dlog[Wpla[21]], 0, -2*dlog[Wpla[7]], 0, 
  -dlog[Wpla[17]] + dlog[Wpla[21]], dlog[Wpla[7]], 
  -dlog[Wpla[6]] - dlog[Wpla[15]] + dlog[Wpla[16]], 
  -2*dlog[Wpla[15]] + 2*dlog[Wpla[16]]}, {0, 0, dlog[Wpla[7]]/2, 
  dlog[Wpla[7]]/2, (-9*dlog[Wpla[6]])/4 + (3*dlog[Wpla[16]])/2, 0, 
  -2*dlog[Wpla[15]] + 2*dlog[Wpla[16]], 0, -dlog[Wpla[15]] + dlog[Wpla[16]], 
  -dlog[Wpla[6]] - dlog[Wpla[15]] + 3*dlog[Wpla[16]], 
  -2*dlog[Wpla[15]] + 2*dlog[Wpla[16]], 2*dlog[Wpla[16]], 0, dlog[Wpla[7]], 
  -1/2*dlog[Wpla[6]], -1/2*dlog[Wpla[15]] + dlog[Wpla[16]]/2, 
  dlog[Wpla[6]] - dlog[Wpla[16]], -dlog[Wpla[6]] + dlog[Wpla[16]], 
  2*dlog[Wpla[6]] - 2*dlog[Wpla[16]], 0, -dlog[Wpla[16]], 0, 0, 
  dlog[Wpla[6]]/2 + dlog[Wpla[11]] + dlog[Wpla[14]] - dlog[Wpla[15]]/2 + 
   dlog[Wpla[18]]/2, 3*dlog[Wpla[17]] - 3*dlog[Wpla[21]], 
  (3*dlog[Wpla[15]])/2 - (3*dlog[Wpla[16]])/2, 2*dlog[Wpla[7]], 0, 
  dlog[Wpla[17]] - dlog[Wpla[21]], -dlog[Wpla[7]], 0, 
  -dlog[Wpla[6]] + dlog[Wpla[15]] - dlog[Wpla[16]]}}


==> anc/mis/TopoA/rootsDef.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{r[1] -> Sqrt[(-4 + y)*y], r[2] -> Sqrt[(-4 + z)*z], r[3] -> Sqrt[y*(4 + y)], 
 r[4] -> Sqrt[y*(y*(-4 + z) - 4*z)*z], r[5] -> Sqrt[y*(y*(-1 + z)^2 - 4*z^2)]}


==> anc/mis/TopoC/ChangeBasis.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{e^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(1/(e^2*y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -(1/(e^2*Sqrt[-4 + y]*Sqrt[y])), 1/(2*e^2*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, -(1/(e^2*Sqrt[-4 + z]*Sqrt[z])), 1/(2*e^2*z), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, -(1/(e^2*Sqrt[-4 - y - z]*Sqrt[-y - z])), 
  -1/2*1/(e^2*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(1/(e^2*y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(1/(e^2*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1/(e^2*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1/(e^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^2*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^2*(y + z))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*e*y + 4*e^2*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^2*Sqrt[-4 - y]*y^(3/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^4*y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y*Sqrt[-4 + z]*Sqrt[z])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^3*y*Sqrt[-4 - y - z]*Sqrt[-y - z])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1/2*1/(e^3*z), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(2*e^3*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(1/(e^3*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^4*z), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^3*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(e^3*Sqrt[y]*Sqrt[-y - z]*Sqrt[4*z - y*(y + z)]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(e^4*y*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(e^4*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(e^3*Sqrt[-y - z]*Sqrt[z]*Sqrt[4*y - z*(y + z)]), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, -(Sqrt[-4 + z]/((e*y - e^2*y)*Sqrt[z])), 
  (3 - 6*e + 3*e*z)/(2*e^2*y*z - 2*e^3*y*z), 
  Sqrt[-4 - y - z]/((e*y - e^2*y)*Sqrt[-y - z]), 
  (3*(-1 + 2*e + e*(y + z)))/(2*(-1 + e)*e^2*y*(y + z)), 0, 
  (2 - 4*e + 2*z - 2*e*z)/(e^2*y*z - e^3*y*z), 
  (-2 + (-2 + 4*e)/((-1 + e)*(y + z)))/(e^2*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(z/(e^3*y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(e^4*Sqrt[y]*Sqrt[-y - z]*Sqrt[z]), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[y]/(4*e^3*Sqrt[z]*(y + z)*Sqrt[y*z - 4*(y + z)]), 0, 0, 0, 0, 0, 0, 
  -1/4*Sqrt[-y - z]/(e^3*y*Sqrt[z]*Sqrt[4*y - z*(y + z)]), 
  -1/4*(-1 - 4*e)/(e^4*Sqrt[y]*Sqrt[-y - z]*Sqrt[z]), 1/(e^3*y*(y + z)), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(e^4*y^2), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((2 + 4*e)/(e^4*y^2*(16 + y))), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(1/(e^4*y^3)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(e^4*y^2), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(e^4*y^4), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(e^4*y))}}


==> anc/mis/TopoC/DEQs/dy_0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -8/(y*(16 + y)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(2*y), y^(-1), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (y^(3/2)*Sqrt[z])/(2*(-y - z)^(3/2)*(-8 + z)), 0, -(y + z)^(-1), 
  0, (y^2*(-8 + z) + 2*y*(-10 + z)*z)/(y^2*(-8 + z)*(y + z)), (y + z)^(-1), 
  (y*(32 - 6*z) - 4*z^2)/(y^2*(-8 + z)*(y + z)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*(Sqrt[y]*(8*y + z^2))/((-y - z)^(3/2)*(-8 + z)*Sqrt[z]), 0, 
  0, -8/(y*(16 + y)), (4*z)/(y^2*(-8 + z)), 0, 
  (4*(y*(-4 + z) + z^2))/(y^3*(-8 + z)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (y^(5/2)*(512*y + 64*y^2 - 32*y*z - 24*y^2*z - 64*z^2 - 32*y*z^2 + 
     2*y^2*z^2 - 8*z^3 + 3*y*z^3 + z^4))/(8*(16 + y)*(-y - z)^(3/2)*(-8 + z)*
    Sqrt[z]*(-4*y + y*z + z^2)), 0, (-8*y^2 + 8*y*z + 2*y^2*z + y*z^2)/
   ((16 + y)*(y + z)*(-4*y + y*z + z^2)), 0, 
  -((z*(128*y - 64*z - 28*y*z + y*z^2))/((16 + y)*(-8 + z)*(y + z)*
     (-4*y + y*z + z^2))), (8*y^2 - 8*y*z - 2*y^2*z - y*z^2)/
   ((16 + y)*(y + z)*(-4*y + y*z + z^2)), 
  (y^3*(-8 + z)*(-4 + z) + 16*z^3*(-20 + 3*z) + 
    2*y*z*(256 - 336*z + 34*z^2 + z^3) + y^2*(1024 - 384*z + 10*z^2 + 3*z^3))/
   (y*(16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, z/(y + z)^2, 0, 
  z^(-1), 0, 0, 0, 0, 0, 0, (-16*y + 4*y^2 + 4*y*z - y^2*z - 2*z^2 - 
    2*y*z^2 - z^3)/(4*Sqrt[y]*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]), 0, z/(2*y^2), 
  (2*(-4 + y))/(y^2*(16 + y)), (z*(4 + y + 2*z))/(y^3*(-8 + z)), 
  (-2 - z)/(2*y^2), (y^2*(-4 + z) + 2*z^2*(2 + z) + y*(-16 - 4*z + 3*z^2))/
   (y^4*(-8 + z)), 0}}


==> anc/mis/TopoC/DEQs/dy_1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[-4 + y]*Sqrt[y])), 0, (-4*(-1 + y))/((-4 + y)*y), 
  3/(Sqrt[-4 + y]*Sqrt[y]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -2/(Sqrt[-4 + y]*Sqrt[y]), y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-4 - y - z]/(Sqrt[-y - z]*(4 + y + z))), 0, 0, 0, 0, 0, 
  (-4*(1 + y + z))/((y + z)*(4 + y + z)), (3*Sqrt[-4 - y - z])/
   (Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  2/(Sqrt[-4 - y - z]*Sqrt[-y - z]), (y + z)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/(2*Sqrt[-4 + y]*Sqrt[y]), -3/(4*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -1/2*1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), -3/(4*(y + z)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, y^(-1), -(1/(Sqrt[-4 - y]*Sqrt[y])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-4 - y]/(Sqrt[y]*(4 + y))), -(Sqrt[-4 - y]/(Sqrt[y]*(4 + y))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*Sqrt[-4 - y])/(Sqrt[y]*(4 + y)), 
  (-3 - 4/y)/(4 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 1/(4*y), 0, 0, 0, 0, y^(-1), 0, 0, y^(-1), 0, 
  -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*1/y, 0, 0, 0, 0, -2/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(y + z)^(-1), 0, 
  0, 0, 0, 0, 0, 0, -((Sqrt[-4 + z]*Sqrt[z])/(Sqrt[-4 - y]*Sqrt[y]*(y + z))), 
  0, 0, -(z/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, -(y + z)^(-1), 0, 0, 0, 0, 0, 2/y, 
  -2/(Sqrt[-4 - y]*Sqrt[y]), 0, 0, 0, -(z/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Sqrt[-4 - y - z]/(Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, (y + z)^(-1), 
  0, 0, 0, 0, (-3*Sqrt[-4 - y - z])/(Sqrt[-y - z]*(4 + y + z)), 
  -((Sqrt[-4 - y - z]*(4 + 2*y + z))/(Sqrt[-4 - y]*Sqrt[y]*Sqrt[-y - z]*
     (4 + y + z))), 0, 0, 0, 0, -((5*y^2 + z*(4 + z) + y*(8 + 6*z))/
    (y*(y + z)*(4 + y + z))), (3*Sqrt[-4 - y - z])/
   (Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, (y + z)^(-1), 0, 0, 0, (2*z)/(y*(y + z)), 
  -2/(Sqrt[-4 - y]*Sqrt[y]), 0, 0, 0, 0, 2/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 
  -(z/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/4*(2*y + 5*z)/(y*(y + z)), 0, -1/4*(-2*y + z)/(y*(y + z)), 0, 
  0, -(z/(y*(y + z))), -(z/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  z/(y*(y + z)), -1/2*z^(3/2)/(Sqrt[y]*(y + z)*Sqrt[y*z - 4*(y + z)]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (8*Sqrt[z])/(Sqrt[-4 + y]*y*Sqrt[-4*y - 4*z + y*z]), 
  (-6*z^(3/2))/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (2*Sqrt[-4 + z])/(Sqrt[y]*Sqrt[-4*y - 4*z + y*z]), 
  (-6*z^(3/2))/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 0, 
  (-8*z^(3/2))/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (-8*z^(3/2))/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (12*z^(3/2))/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (-4*z*(-y - z + y*z))/(y*(y + z)*(-4*y - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/4*(6*y + 5*z)/(y*(y + z)), 0, 0, 0, 
  -1/4*(6*y + z)/(y*(y + z)), -((2*y + z)/(y*(y + z))), 0, 
  -((2*y + z)/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*y + z)/(y*(y + z)), (2*y + z)/(2*Sqrt[y]*Sqrt[-y - z]*
    Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(y^2 + 4*z)*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[-4 + y]*y*Sqrt[-y - z]*
    (y^2 - 4*z + y*z)), (-6*(2*y + z)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[y]*Sqrt[-y - z]*(y^2 - 4*z + y*z)), 0, 0, 
  (2*Sqrt[-y^2 + 4*z - y*z]*(y^2 + 2*y*z + z*(4 + z)))/
   (Sqrt[y]*Sqrt[-4 - y - z]*(y + z)*(y^2 - 4*z + y*z)), 
  (-6*(2*y + z)*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[y]*Sqrt[-y - z]*
    (y^2 - 4*z + y*z)), (-8*(2*y + z)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[y]*Sqrt[-y - z]*(y^2 - 4*z + y*z)), 0, 
  (-8*(2*y + z)*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[y]*Sqrt[-y - z]*
    (y^2 - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*(2*y + z)*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[y]*Sqrt[-y - z]*
    (y^2 - 4*z + y*z)), (-4*(2*y + z)*(y^2 - z + y*z))/
   (y*(y + z)*(y^2 - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(z/(y*(y + z))), 0, 0, 0, 0, (-2*z)/(y*(y + z)), 0, 0, 
  -(z/(y*(y + z))), 0, (2*z)/(y*(y + z)), 0, 0, 0, 0, 0, 0, 
  -1/2*z^(3/2)/(Sqrt[y]*(y + z)*Sqrt[y*z - 4*(y + z)]), 0, 0, 
  -(z/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -y^(-1), 0, 0, 0, 0, -2/y, 0, 0, -y^(-1), 0, 2/y, 0, 0, 0, 
  1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 0, 0, 0, 0, 
  (2*y + z)/(2*Sqrt[y]*Sqrt[-y - z]*Sqrt[-y^2 + 4*z - y*z]), 0, 
  -((2*y + z)/(y*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -1/2*1/(y + z), 0, 1/(2*(y + z)), 0, -2/(y + z), 2/(y + z), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*z)/(y*(y + z)), 
  (2*z)/(y*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-3*z)/(4*y*(y + z)), 0, (-3*z)/(4*y*(y + z)), 0, 
  (2*y - z)/(y*(y + z)), (-2*y - z)/(y*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*z)/(y*(y + z)), (-3*z)/(y*(y + z)), 
  z^(3/2)/(2*y*Sqrt[-y - z]*Sqrt[4*y - z*(y + z)]), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*Sqrt[-4 + z]*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-y - z]*(y*(-4 + z) + z^2)), (6*z^(3/2)*Sqrt[4*y - z*(y + z)])/
   (y*Sqrt[-y - z]*(y*(-4 + z) + z^2)), (-8*Sqrt[z]*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-4 - y - z]*(y + z)*(y*(-4 + z) + z^2)), 
  (6*z^(3/2)*Sqrt[4*y - z*(y + z)])/(y*Sqrt[-y - z]*(y*(-4 + z) + z^2)), 0, 
  (8*z^(3/2)*Sqrt[4*y - z*(y + z)])/(y*Sqrt[-y - z]*(y*(-4 + z) + z^2)), 
  (-8*z^(3/2)*(y + z)*Sqrt[4*y - z*(y + z)])/(y*(-y - z)^(3/2)*
    (y*(-4 + z) + z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (12*z^(3/2)*Sqrt[4*y - z*(y + z)])/(y*Sqrt[-y - z]*(y*(-4 + z) + z^2)), 
  (12*z^(3/2)*Sqrt[4*y - z*(y + z)])/(y*Sqrt[-y - z]*(y*(-4 + z) + z^2)), 
  (4*z*(y*(-1 + z) + z^2))/(y*(y + z)*(y*(-4 + z) + z^2)), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*z/(y*Sqrt[-y - z]*Sqrt[y*z - 4*(y + z)]), 0, 
  (Sqrt[z]*(2*y + z))/(2*y*(y + z)*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 
  -1/2*z/(Sqrt[y]*(y + z)*Sqrt[4*y - z*(y + z)]), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/(2*Sqrt[-4 + y]*Sqrt[y]), (-3*z)/(4*y*(y + z)), 0, 
  (3*(2*y + z))/(4*y*(y + z)), -1/2*1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 
  (3*z)/(4*y*(y + z)), -(z/(y*(y + z))), (2*y + z)/(y*(y + z)), 
  z/(y*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*z^(3/2)/(Sqrt[y]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 
  -1/2*(2*y + z)/(Sqrt[y]*Sqrt[-y - z]*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 
  -1/2*z^(3/2)/(y*Sqrt[-y - z]*Sqrt[4*y - y*z - z^2]), 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2/y, -16/(y*(16 + y)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/y, 16/(y*(16 + y)), 0, 0, 0, 0}, 
 {0, 0, 0, -(z/((-8 + z)*(y + z))), 0, (3*z)/((-8 + z)*(y + z)), 0, 
  (3*z)/((-8 + z)*(y + z)), (-4*z)/((-8 + z)*(y + z)), 
  (4*z)/((-8 + z)*(y + z)), (4*z)/((-8 + z)*(y + z)), 
  (4*z)/((-8 + z)*(y + z)), 0, (-8*z)/((-8 + z)*(y + z)), 
  (-4*z)/((-8 + z)*(y + z)), (-4*y*Sqrt[-4 + z])/((-8 + z)*Sqrt[z]*(y + z)), 
  (-4*z)/((-8 + z)*(y + z)), (16*y)/(Sqrt[-4 - y - z]*(-y - z)^(3/2)*
    (-8 + z)), 0, (-8*y*z)/((-8 + z)*(y + z)^2), 
  -1/2*(y^(3/2)*(-16 + 5*z))/((-8 + z)*Sqrt[z]*(y + z)*
     Sqrt[y*z - 4*(y + z)]), (-8*y)/((-8 + z)*(y + z)), 
  (y^(3/2)*(16 + z))/(2*(-y - z)^(3/2)*(-8 + z)*Sqrt[-y^2 + 4*z - y*z]), 
  (2*(2*z^2 + y*(-16 + 3*z)))/((-8 + z)*z*(y + z)), 
  (-2*(2*z^2 + y*(16 + z)))/((-8 + z)*(y + z)^2), (12*z)/((-8 + z)*(y + z)), 
  (8*z)/((-8 + z)*(y + z)), (y^2*Sqrt[z])/(2*(-y - z)^(3/2)*(-8 + z)*
    Sqrt[4*y - z*(y + z)]), (5*y^(3/2)*Sqrt[z])/((-y - z)^(3/2)*(-8 + z)), 
  (8*z)/((-8 + z)*(y + z)), (6*z^2 + 2*y*(16 + z))/(y*(-8 + z)*(y + z)), 0, 
  (-2*(12*y*z + z^3))/(y^2*(-8 + z)*(y + z)), (y*(-32 + z) - 2*z*(4 + 3*z))/
   (y*(-8 + z)*(y + z)), 0, (8*z)/((-8 + z)*(y + z))}, 
 {0, 0, 0, z/(y*(-8 + z)), 0, (-3*z)/(y*(-8 + z)), 0, (-3*z)/(y*(-8 + z)), 
  (4*z)/(y*(-8 + z)), (-4*z)/(y*(-8 + z)), (-4*z)/(y*(-8 + z)), 
  (-4*z)/(y*(-8 + z)), 0, (8*z)/(y*(-8 + z)), (4*z)/(y*(-8 + z)), 
  (4*Sqrt[-4 + z])/((-8 + z)*Sqrt[z]), (4*z)/(y*(-8 + z)), 
  16/(Sqrt[-4 - y - z]*Sqrt[-y - z]*(-8 + z)), 0, (8*z)/((-8 + z)*(y + z)), 
  (Sqrt[y]*(-24*y - 32*z + 6*y*z + 7*z^2))/(2*(-8 + z)*Sqrt[z]*(y + z)*
    Sqrt[-4*y - 4*z + y*z]), 8/(-8 + z), 
  -1/2*(Sqrt[y]*(24*y - (-32 + z)*z))/((-y - z)^(3/2)*(-8 + z)*
     Sqrt[-y^2 + 4*z - y*z]), (-4*(y*(-4 + z) + z^2))/(y*(-8 + z)*z), 
  (4*(z^2 + y*(4 + z)))/(y*(-8 + z)*(y + z)), (-12*z)/(y*(-8 + z)), 
  (-8*z)/(y*(-8 + z)), -1/2*(y*(-8*y + 2*y*z + z^2))/
    ((-y - z)^(3/2)*(-8 + z)*Sqrt[z]*Sqrt[4*y - y*z - z^2]), 
  -((Sqrt[y]*(8*y + 4*y*z + 5*z^2))/((-y - z)^(3/2)*(-8 + z)*Sqrt[z])), 
  (-8*z)/(y*(-8 + z)), (-2*(3*z^2 + 2*y*(4 + z)))/(y^2*(-8 + z)), 
  -16/(y*(16 + y)), (2*(12*y*z + z^3))/(y^3*(-8 + z)), 
  (24*y^2 + 5*y*z*(8 + z) + 2*z^2*(4 + 3*z))/(y^2*(-8 + z)*(y + z)), 0, 
  (-8*z)/(y*(-8 + z))}, {0, 0, 0, (y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0, 
  (-3*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/((16 + y)*(-8 + z)*(y + z)*
    (-4*y + y*z + z^2)), 0, (-3*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (4*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/((16 + y)*(-8 + z)*(y + z)*
    (-4*y + y*z + z^2)), (-4*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (-4*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/((16 + y)*(-8 + z)*(y + z)*
    (-4*y + y*z + z^2)), (-4*y*z*(-32*y - 16*z + 5*y*z + 4*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0, 
  (8*y*z*(4*(-4 + z)*z + y*(-32 + 5*z)))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (y*z*(-(y*(128 - 20*z)) + 16*(-4 + z)*z))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^2*Sqrt[-4 + z]*(-(y^2*(-8 + z)) + 64*z - y*(-12 + z)*z))/
   ((16 + y)*(-8 + z)*Sqrt[z]*(y + z)*(y*(-4 + z) + z^2)), 
  (-4*y*z*(y*(32 - 5*z) - 4*(-4 + z)*z))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (-2*y^2*(128*z*(4 + z) - 2*y^2*(112 - 26*z + z^2) - 
     2*y*(256 - 16*z - 24*z^2 + z^3)))/((16 + y)*Sqrt[-4 - y - z]*
    (-y - z)^(3/2)*(-8 + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 0, 
  (8*y^2*z*(-32*y - 16*z + 5*y*z + 4*z^2))/((16 + y)*(-8 + z)*(y + z)^2*
    (-4*y + y*z + z^2)), 
  -1/8*(y^(5/2)*(-768*y^3 - 4096*y*z - 2304*y^2*z + 480*y^3*z - 4096*z^2 - 
      256*y*z^2 + 1136*y^2*z^2 - 96*y^3*z^2 + 768*z^3 + 624*y*z^3 - 
      168*y^2*z^3 + 6*y^3*z^3 + 256*z^4 - 80*y*z^4 + 7*y^2*z^4 - 24*z^5 + 
      y*z^5))/((16 + y)*(-8 + z)*Sqrt[z]*(y + z)*(-4*y - 4*z + y*z)^(3/2)*
     (-4*y + y*z + z^2)), (8*y^2*(-32*y - 16*z + 5*y*z + 4*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (y^(5/2)*(2*y^4*(-8 + z)*(-4 + z) - y^3*(-2048 + 288*z + 48*z^2 - 5*z^3) + 
     4*y^2*z*(-128 + 24*z - 18*z^2 + z^3) - 
     8*z^2*(-512 + 32*z - 32*z^2 + 3*z^3) + 
     y*z*(-4096 - 2048*z + 688*z^2 - 72*z^3 + z^4)))/
   (8*(16 + y)*(-y - z)^(3/2)*(-8 + z)*Sqrt[-y^2 + 4*z - y*z]*
    (y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (y*(y^3*(-8 + z)*(-4 + z) - 16*(-4 + z)*z^3 + 4*y*z*(128 + 8*z - 5*z^2) + 
     y^2*z*(64 - 18*z + z^2)))/((16 + y)*(-8 + z)*z*(y + z)*
    (y*(-4 + z) + z^2)), (-2*y*(-8*(-4 + z)*z^3 + y^2*(256 - 7*z^2) - 
     2*y*z*(128 - 56*z + 9*z^2)))/((16 + y)*(-8 + z)*(y + z)^2*
    (y*(-4 + z) + z^2)), (12*y*z*(y*(32 - 5*z) - 4*(-4 + z)*z))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-8*y*z*(4*(-4 + z)*z + y*(-32 + 5*z)))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (y^3*(64*y^2 + 64*y*z - 24*y^2*z - 64*z^2 - 
     36*y*z^2 + 2*y^2*z^2 - 8*z^3 + 3*y*z^3 + z^4))/
   (8*(16 + y)*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]*Sqrt[4*y - y*z - z^2]*
    (-4*y + y*z + z^2)), (y^(5/2)*(1536*y + 160*y^2 + 256*y*z - 64*y^2*z - 
     140*y*z^2 + 6*y^2*z^2 - 64*z^3 + 9*y*z^3 + 3*z^4))/
   (4*(16 + y)*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]*(-4*y + y*z + z^2)), 
  (2*y*z*(y*(128 - 20*z) - 16*(-4 + z)*z))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (-24*(-4 + z)*z^3 + 2*y^2*(192 + 24*z - 9*z^2) - 
    48*y*z*(8 - 6*z + z^2))/((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-2*y*(2*y*(-4 + z) + z^2))/((16 + y)*(y + z)*(y*(-4 + z) + z^2)), 
  (z*(-2*y^3*(-4 + z) + 8*(-4 + z)*z^3 + 16*y*z*(24 - 7*z + z^2) + 
     y^2*(-512 + 64*z + z^2)))/(y*(16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (8*(-4 + z)*z^2*(4 + 3*z) + 
    3*y^2*(-128 + 16*z + z^2) + 4*y*z*(32 - 50*z + 9*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-2*y^3*(-4 + z)^2 + y^2*(-64*z + 16*z^2 - 3*z^3) - 
    y*z*(1536 - 192*z + 8*z^2 + z^3))/(y*(16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (8*y*(y*(32 - 5*z)*z - 4*(-4 + z)*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2))}, 
 {0, 0, 0, -1/4*(6*y^4*(-8 + z) + 9*y^2*(-12 + z)*z^2 - 6*y*z^4 - 
     2*z^4*(2 + z) + 8*y^3*z*(-17 + 2*z))/(y^2*(-8 + z)*z*(y + z)^2), 0, 
  (3*(-2*y^3*(-4 + z) - 6*y*z^3 - 2*z^3*(2 + z) - y^2*z*(-20 + 7*z)))/
   (4*y^2*(-8 + z)*(y + z)^2), 0, (-6*y^3*(-8 + z) + y^2*(32 - 7*z)*z - 
    12*y*(-1 + z)*z^2 - 6*z^3*(2 + z))/(4*y^2*(-8 + z)*z*(y + z)), 
  (-2*y^4*(-8 + z) - 4*y^3*(-10 + z)*z + 6*y*z^4 + 2*z^4*(2 + z) + 
    y^2*z^2*(28 + z))/(y^2*(-8 + z)*z*(y + z)^2), 
  -((2*y^3*(-4 + z) + 6*y*z^3 + 2*z^3*(2 + z) + y^2*z*(-20 + 7*z))/
    (y^2*(-8 + z)*(y + z)^2)), (-2*y^4*(-8 + z) - 6*y*z^4 - 2*z^4*(2 + z) - 
    y^3*z*(-32 + 5*z) - y^2*z^2*(-20 + 7*z))/(y^2*(-8 + z)*z*(y + z)^2), 
  -((z*(4 + y + 2*z))/(y^2*(-8 + z))), 0, (4*(y*(-4 + z) + z*(2 + z)))/
   (y^2*(-8 + z)), (z*(y^2 + 4*y*(-1 + z) + 2*z*(2 + z)))/
   (y^2*(-8 + z)*(y + z)), (Sqrt[-4 + z]*(4 + y + 2*z))/(y*(-8 + z)*Sqrt[z]), 
  (4*z*(2 + z) + y*(-8 + 3*z))/(2*y^2*(-8 + z)), 
  (4*(4 + y + 2*z))/(y*Sqrt[-4 - y - z]*Sqrt[-y - z]*(-8 + z)), 0, 
  (4*z^2*(2 + z) + y^2*(-8 + 3*z) + y*z*(-16 + 9*z))/(y*(-8 + z)*(y + z)^2), 
  (-48*y^2 - 12*y^3 - 112*y*z - 44*y^2*z + 3*y^3*z - 64*z^2 - 66*y*z^2 + 
    13*y^2*z^2 - 50*z^3 + 19*y*z^3 + 11*z^4)/(4*Sqrt[y]*(-8 + z)*Sqrt[z]*
    (y + z)^2*Sqrt[-4*y - 4*z + y*z]), (4*z*(2 + z) + y*(-24 + 5*z))/
   (y*(-8 + z)*z), -1/4*(4*y^3*(-8 + z) + y^2*z*(-76 + 11*z) + 
     z^2*(64 + 14*z + z^2) + 4*y*z*(12 - 7*z + 2*z^2))/
    (Sqrt[y]*(-y - z)^(3/2)*(-8 + z)*z*Sqrt[-y^2 + 4*z - y*z]), 
  -((y^2*(-4 + z) + 2*z^2*(2 + z) + y*(-16 - 4*z + 3*z^2))/(y^2*(-8 + z)*z)), 
  (2*(6*y^2 + z^2*(2 + z) + 2*y*(4 + z + z^2)))/(y^2*(-8 + z)*(y + z)), 
  (-3*z*(y^2 + 4*y*(-1 + z) + 2*z*(2 + z)))/(y^2*(-8 + z)*(y + z)), 
  (-2*z*(y^2 + 4*y*(-1 + z) + 2*z*(2 + z)))/(y^2*(-8 + z)*(y + z)), 
  (16*y + 4*y^2 - y^2*z - 2*z^2 - 2*y*z^2 - z^3)/(4*(-y - z)^(3/2)*(-8 + z)*
    Sqrt[z]*Sqrt[4*y - y*z - z^2]), 
  (-16*y - 4*y^2 - 12*y*z - 2*y^2*z - 10*z^2 - 7*y*z^2 - 5*z^3)/
   (2*Sqrt[y]*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]), 
  (-2*z*(y^2 + 4*y*(-1 + z) + 2*z*(2 + z)))/(y^2*(-8 + z)*(y + z)), 
  -((12*y^2 + 3*z^2*(2 + z) + 4*y*(4 + 2*z + z^2))/(y^3*(-8 + z))), 
  (4*(-4 + y))/(y^2*(16 + y)), (z*(6*y^2 + z^2*(2 + z) + y*(24 + 8*z + z^2)))/
   (y^4*(-8 + z)), (12*y^2 + 2*z*(8 + 10*z + 3*z^2) + y*(32 + 14*z + 5*z^2))/
   (2*y^3*(-8 + z)), 0, -((8*y*(-1 + z)*z + 4*z^2*(2 + z) + y^2*(-8 + 3*z))/
    (y^2*(-8 + z)*(y + z)))}}


==> anc/mis/TopoC/DEQs/dy_2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/4, 0, 0, 0, 0, 4, 0, 0, 7/2, 
  (-3*Sqrt[y])/(2*Sqrt[-4 - y]), -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*y^3)/((y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (y^(3/2)*(32*z^4 - 16*y*z^2*(16 - 6*z + z^2) + y^4*(32 - 20*z + 3*z^2) + 
     y^3*z*(144 - 68*z + 5*z^2) + 2*y^2*z*(-128 + 112*z - 26*z^2 + z^3)))/
   (2*Sqrt[-4 + y]*(y*(-4 + z) - 4*z)*(y + z)*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), (y*(-768*(-8 + z)*z^4 - 8*y^5*(128 - 52*z + 5*z^2) + 
     16*y*z^2*(-4096 + 1664*z - 328*z^2 + 21*z^3) - 
     8*y^2*z*(8192 - 9472*z + 2496*z^2 - 214*z^3 + 3*z^4) - 
     y^4*(8192 - 4864*z + 1536*z^2 - 148*z^3 + 3*z^4) - 
     y^3*z*(-43008 + 23168*z - 2016*z^2 - 56*z^3 + 3*z^4)))/
   (4*(16 + y)*(y*(-4 + z) - 4*z)*(-8 + z)*(y + z)*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), 
  -1/2*(y^3*Sqrt[-4 + z]*Sqrt[z]*(-16*y + 6*y*z + 5*z^2))/
    ((16 + y)*(y + z)*(-4*y - 4*z + y*z)*(-4*y + y*z + z^2)), 
  (3*y*(-1024*y^3 - 512*y^2*z + 800*y^3*z - 1024*y*z^2 + 512*y^2*z^2 - 
     192*y^3*z^2 - 512*z^3 + 224*y*z^3 - 140*y^2*z^3 + 14*y^3*z^3 + 64*z^4 - 
     20*y*z^4 + 11*y^2*z^4))/(4*(16 + y)*(-8 + z)*(y + z)*(-4*y - 4*z + y*z)*
    (-4*y + y*z + z^2)), 
  -1/2*(y^3*(z^2*(-12 + 5*z) + y^2*(-40 + 7*z) + 4*y*(32 - 15*z + 3*z^2)))/
    ((16 + y)*Sqrt[-4 - y - z]*Sqrt[-y - z]*(y^2 - 4*z + y*z)*
     (y*(-4 + z) + z^2)), (-3*y*(-2048*y^3 + 640*y^4 + 1088*y^3*z - 
     184*y^4*z + 512*y*z^2 - 96*y^2*z^2 - 296*y^3*z^2 + 12*y^4*z^2 + 
     512*z^3 - 160*y*z^3 - 72*y^2*z^3 + 21*y^3*z^3 - 64*z^4 + 20*y*z^4 + 
     9*y^2*z^4))/(4*(16 + y)*(-8 + z)*(y + z)*(y^2 - 4*z + y*z)*
    (-4*y + y*z + z^2)), (y*z*(-256*(-8 + z)*z^3 - 4*y^5*(24 - 10*z + z^2) + 
     16*y*z*(-2048 + 768*z - 120*z^2 + 5*z^3) - 
     y^4*(-768 + 640*z - 116*z^2 + 7*z^3) + 
     8*y^2*(-4096 + 4096*z - 992*z^2 + 70*z^3 + z^4) - 
     y^3*(-18432 + 8832*z - 608*z^2 - 56*z^3 + 3*z^4)))/
   ((16 + y)*(y*(-4 + z) - 4*z)*(-8 + z)*(y + z)*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), (y*(-1024*y^3 - 512*y^2*z + 800*y^3*z - 1024*y*z^2 + 
     512*y^2*z^2 - 192*y^3*z^2 - 512*z^3 + 224*y*z^3 - 140*y^2*z^3 + 
     14*y^3*z^3 + 64*z^4 - 20*y*z^4 + 11*y^2*z^4))/
   ((16 + y)*(-8 + z)*(y + z)*(-4*y - 4*z + y*z)*(-4*y + y*z + z^2)), 
  -((y*(-2048*y^3 + 640*y^4 + 1088*y^3*z - 184*y^4*z + 512*y*z^2 - 
      96*y^2*z^2 - 296*y^3*z^2 + 12*y^4*z^2 + 512*z^3 - 160*y*z^3 - 
      72*y^2*z^3 + 21*y^3*z^3 - 64*z^4 + 20*y*z^4 + 9*y^2*z^4))/
    ((16 + y)*(-8 + z)*(y + z)*(y^2 - 4*z + y*z)*(-4*y + y*z + z^2))), 
  (y*(-2*y^3*(16 - 14*z + z^2) - 32*z^2*(-32 - 4*z + z^2) - 
     y^2*z*(-416 + 3*z^2) - y*(4096 - 1280*z - 704*z^2 + 68*z^3 + z^4)))/
   ((16 + y)*(-8 + z)*(y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (y^(3/2)*(2*y^2*(-6 + z) + z^2*(4 + z) + y*(-32 + 3*z^2)))/
   (Sqrt[-4 - y]*(y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (2*y*(32*(-8 + z)*z^2 + 2*y^2*(64 - 20*z + z^2) + 
     y*(1024 - 576*z + 32*z^2 + z^3)))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (y*z*(-2*y^2*(-4 + z) + 16*(-8 + z)*z - 
     y*(128 - 8*z + z^2)))/((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^2*Sqrt[-4 + z]*(-2*y^2*(-4 + z) - 16*y*z + 2*(-8 + z)^2*z))/
   ((16 + y)*(-8 + z)*Sqrt[z]*(y + z)*(y*(-4 + z) + z^2)), 
  (y*(16*(-8 + z)*z^2 - y*z*(384 - 56*z + 3*z^2) - y^2*(128 - 32*z + 3*z^2)))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-2*y^2*(y^3*(48 - 16*z + z^2) + z*(4 + z)*(256 + 64*z - 20*z^2 + z^3) + 
     y^2*(-640 + 280*z - 56*z^2 + 3*z^3) + 
     y*(-1024 + 128*z + 208*z^2 - 56*z^3 + 3*z^4)))/
   ((16 + y)*Sqrt[-4 - y - z]*(-y - z)^(3/2)*(-8 + z)*(4 + y + z)*
    (y*(-4 + z) + z^2)), (3*y^2*(y^2*(-4 + z) + 2*y*(16 - 6*z + z^2) + 
     z*(-32 - 4*z + z^2)))/((16 + y)*(y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (y^2*(-128*(-8 + z)*z^3 - 4*y^2*z*(-1408 + 728*z - 139*z^2 + 9*z^3) - 
     y*z^2*(-4096 + 1216*z - 224*z^2 + 15*z^3) - 
     y^3*(-2560 + 1568*z - 316*z^2 + 21*z^3)))/((16 + y)*(y*(-4 + z) - 4*z)*
    (-8 + z)*(y + z)^2*(y*(-4 + z) + z^2)), 
  -1/4*(y^(5/2)*(-384*y^3 - 4096*y*z + 288*y^3*z - 4096*z^2 + 1152*y*z^2 - 
      144*y^2*z^2 - 72*y^3*z^2 + 1280*z^3 - 112*y*z^3 + 48*y^2*z^3 + 
      6*y^3*z^3 + 160*z^4 + 48*y*z^4 - 3*y^2*z^4 - 32*z^5 - 7*y*z^5))/
    ((16 + y)*(-8 + z)*Sqrt[z]*(y + z)*(-4*y - 4*z + y*z)^(3/2)*
     (-4*y + y*z + z^2)), (y^2*(-32*y^4*(-4 + z) - 128*(-8 + z)*z^3 + 
     2*y^3*z*(160 - 116*z + 9*z^2) - y^2*z*(3584 - 928*z + 348*z^2 - 
       33*z^3) - y*z^2*(-3072 + 320*z + 112*z^2 - 15*z^3)))/
   ((16 + y)*(-8 + z)*z*(y + z)*(y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (y^(5/2)*(-12*y^4*(-12 + z)*(-4 + z) - 64*z^2*(-128 - 8*z - 5*z^2 + z^3) - 
     8*y^2*z*(-96 + 248*z - 74*z^2 + 5*z^3) - 
     y^3*(-8192 + 3392*z - 672*z^2 + 38*z^3) - 
     2*y*z*(4096 + 2688*z - 560*z^2 - 24*z^3 + 7*z^4)))/
   (8*(16 + y)*(-y - z)^(3/2)*(-8 + z)*Sqrt[-y^2 + 4*z - y*z]*
    (y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (y*(2*y^3*(-4 + z)^2 + 1024*y*z - 16*(-8 + z)*z^3 + 
     2*y^2*z*(16 - 2*z + z^2)))/((16 + y)*(-8 + z)*z*(y + z)*
    (y*(-4 + z) + z^2)), (-2*y*(12*y^3*(-4 + z) - 8*(-8 + z)*z^3 - 
     8*y*z*(64 - 24*z + z^2) + 2*y^2*(256 - 40*z + 9*z^2)))/
   ((16 + y)*(-8 + z)*(y + z)^2*(y*(-4 + z) + z^2)), 
  (3*y*(-16*(-8 + z)*z^2 + y*z*(128 - 8*z + z^2) + y^2*(-128 + 16*z + z^2)))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y*(-32*(-8 + z)*z^2 + 2*y*z*(128 - 8*z + z^2) + y^2*(-384 + 56*z + z^2)))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^3*(32*y^2 - 224*y*z - 16*y^2*z - 320*z^2 + 28*y*z^2 + 2*y^2*z^2 + 
     48*z^3 + y*z^3 - z^4))/(4*(16 + y)*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]*
    Sqrt[4*y - y*z - z^2]*(-4*y + y*z + z^2)), 
  (y^(5/2)*(512*y - 16*y^2 + 80*y*z - 4*y^2*z + 32*z^2 - 22*y*z^2 + 
     2*y^2*z^2 - 12*z^3 + 3*y*z^3 + z^4))/((16 + y)*(-y - z)^(3/2)*(-8 + z)*
    Sqrt[z]*(-4*y + y*z + z^2)), 
  (2*y*z*(2*y^2*(-4 + z) - 16*(-8 + z)*z + y*(128 - 8*z + z^2)))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (24*y^3*(-4 + z) - 24*(-8 + z)*z^3 + 4*y^2*(128 + 7*z^2) - 
    4*y*z*(128 - 120*z + 7*z^2))/((16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (-4*y*(2*y*(-4 + z) + z^2))/
   ((16 + y)*(y + z)*(y*(-4 + z) + z^2)), 
  (z*(-12*y^3*(-4 + z) + 8*(-8 + z)*z^3 + 8*y*z*(64 - 24*z + z^2) - 
     2*y^2*(256 - 40*z + 9*z^2)))/(y*(16 + y)*(-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (-12*y^3*(-4 + z) + 8*(-8 + z)*z^2*(4 + 3*z) + 
    16*y*z*(8 - 23*z + z^2) - 2*y^2*(192 - 56*z + 17*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 0, 
  (8*y*(4*y^2*(-4 + z) - 2*y*(-24 + z)*z - 4*(-8 + z)*z^2))/
   ((16 + y)*(-8 + z)*(y + z)*(y*(-4 + z) + z^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/DEQs/dy_3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 0, 0, 0, 0, -8, 0, 0, -7, 
  (3*Sqrt[y])/Sqrt[-4 - y], 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/DEQs/dy_4.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 16, 0, 0, 14, 
  (-6*Sqrt[y])/Sqrt[-4 - y], -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/DEQs/dz_0.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, y^(7/2)/(2*(-y - z)^(3/2)*(-8 + z)*z^(3/2)), 0, y/(z*(y + z)), 0, 
  (-(y*(-4 + z)) - 2*(-8 + z)*z)/((-8 + z)*z*(y + z)), -(y/(z*(y + z))), 
  (-2*(16 + y))/((-8 + z)*z*(y + z)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*y^(5/2)/((-y - z)^(3/2)*z^(3/2)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/8*(y^(7/2)*(32*y + y*z^2 + z^3))/((-y - z)^(3/2)*(-8 + z)*
     z^(3/2)*(-4*y + y*z + z^2)), 0, -(y^2/((y + z)*(y*(-4 + z) + z^2))), 0, 
  (2*y*(-4 + z)*z + y^2*(4 + z))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  y^2/((y + z)*(y*(-4 + z) + z^2)), (32*y + 6*y^2 + 20*y*z + 16*z^2 - y*z^2 - 
    z^3)/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(y/(y + z)^2), 0, 
  -(y/z^2), 0, 0, 0, 0, 0, 0, -1/2*y^(3/2)/((-y - z)^(3/2)*z^(3/2)), 0, 
  -1/2*1/y, 0, 0, 1/(2*y), 0, 0}}


==> anc/mis/TopoC/DEQs/dz_1.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(1/(Sqrt[-4 + z]*Sqrt[z])), 0, 0, 0, (-4*(-1 + z))/((-4 + z)*z), 
  3/(Sqrt[-4 + z]*Sqrt[z]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -2/(Sqrt[-4 + z]*Sqrt[z]), z^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Sqrt[-4 - y - z]/(Sqrt[-y - z]*(4 + y + z))), 0, 0, 0, 0, 0, 
  (-4*(1 + y + z))/((y + z)*(4 + y + z)), (3*Sqrt[-4 - y - z])/
   (Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  2/(Sqrt[-4 - y - z]*Sqrt[-y - z]), (y + z)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1/(2*Sqrt[-4 + z]*Sqrt[z]), 
  -3/(4*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -1/2*1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), -3/(4*(y + z)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(Sqrt[-4 + z]*Sqrt[z]), 0, 0, y/(z*(y + z)), 0, 0, 0, 0, 0, 0, 
  -3/(Sqrt[-4 + z]*Sqrt[z]), 
  -((Sqrt[y]*(4 + y))/(Sqrt[-4 - y]*Sqrt[-4 + z]*Sqrt[z]*(y + z))), 0, 0, 
  (4*y - 4*y*z - 3*z^2)/((-4 + z)*z*(y + z)), 3/(Sqrt[-4 + z]*Sqrt[z]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, y/(z*(y + z)), 0, 0, 0, 0, 0, -2/z, 0, 0, 0, 
  -2/(Sqrt[-4 + z]*Sqrt[z]), (y + 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Sqrt[-4 - y - z]/(Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, 
  -(y/(z*(y + z))), 0, 0, 0, 0, (-3*Sqrt[-4 - y - z])/
   (Sqrt[-y - z]*(4 + y + z)), (Sqrt[y]*(4 + y)*Sqrt[-4 - y - z])/
   (Sqrt[-4 - y]*Sqrt[-y - z]*z*(4 + y + z)), 0, 0, 0, 0, 
  (y^2 - 2*y*(-2 + z) - 3*z^2)/(z*(y + z)*(4 + y + z)), 
  (3*Sqrt[-4 - y - z])/(Sqrt[-y - z]*(4 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(y/(z*(y + z))), 0, 0, 0, 
  -2/(y + z), 0, 0, 0, 0, 0, 2/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 
  (y + 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-y + 2*z)/(4*z*(y + z)), 0, -1/4*(5*y + 2*z)/(z*(y + z)), 0, 0, 
  -(y/(z*(y + z))), -(y/(z*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  y/(z*(y + z)), -1/2*y^(3/2)/(Sqrt[z]*(y + z)*Sqrt[y*z - 4*(y + z)]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*Sqrt[-4 + y])/(Sqrt[z]*Sqrt[-4*y - 4*z + y*z]), 
  (-6*y^(3/2))/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (8*Sqrt[y])/(Sqrt[-4 + z]*z*Sqrt[-4*y - 4*z + y*z]), 
  (-6*y^(3/2))/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 0, 
  (-8*y^(3/2))/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (-8*y^(3/2))/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (12*y^(3/2))/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 
  (-4*y*(-y - z + y*z))/(z*(y + z)*(-4*y - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*y + 2*z)/(4*z*(y + z)), 0, 0, 0, 
  (3*y - 2*z)/(4*z*(y + z)), y/(z*(y + z)), 0, y/(z*(y + z)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(y/(z*(y + z))), 
  -1/2*y^(3/2)/(Sqrt[-y - z]*z*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (2*Sqrt[-4 + y]*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[-y - z]*(y^2 - 4*z + y*z)), (6*y^(3/2)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[-y - z]*z*(y^2 - 4*z + y*z)), 0, 0, 
  (-8*Sqrt[y]*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[-4 - y - z]*(y + z)*
    (y^2 - 4*z + y*z)), (6*y^(3/2)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[-y - z]*z*(y^2 - 4*z + y*z)), (8*y^(3/2)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[-y - z]*z*(y^2 - 4*z + y*z)), 0, (8*y^(3/2)*Sqrt[-y^2 + 4*z - y*z])/
   (Sqrt[-y - z]*z*(y^2 - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12*y^(3/2)*Sqrt[-y^2 + 4*z - y*z])/(Sqrt[-y - z]*z*(y^2 - 4*z + y*z)), 
  (4*y*(y^2 - z + y*z))/(z*(y + z)*(y^2 - 4*z + y*z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, (y + z)^(-1), 0, 0, 0, 0, 2/(y + z), 0, 0, 
  (y + z)^(-1), 0, -2/(y + z), 0, -(1/(Sqrt[-4 + z]*Sqrt[z])), 0, 0, 0, 0, 
  -1/2*y^(3/2)/(Sqrt[z]*(y + z)*Sqrt[y*z - 4*(y + z)]), 0, 0, 
  -(y/(z*(y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, z^(-1), 0, 0, 0, 0, 2/z, 0, 0, z^(-1), 0, -2/z, 0, 0, 0, 
  1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 0, 0, 0, 0, 
  -1/2*y^(3/2)/(Sqrt[-y - z]*z*Sqrt[-y^2 + 4*z - y*z]), 0, y/(z*(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, y/(2*z*(y + z)), 0, 
  -1/2*y/(z*(y + z)), 0, (2*y)/(z*(y + z)), (-2*y)/(z*(y + z)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(y + 2*z))/(z*(y + z)), 
  (-2*(y + 2*z))/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (3*(y + 2*z))/(4*z*(y + z)), 0, (3*(y + 2*z))/(4*z*(y + z)), 
  0, (-y + 2*z)/(z*(y + z)), (3*y + 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*(y + 2*z))/(z*(y + z)), (3*(y + 2*z))/(z*(y + z)), 
  -1/2*(y + 2*z)/(Sqrt[-y - z]*Sqrt[z]*Sqrt[4*y - z*(y + z)]), 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, (-2*(-4*y - z^2)*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-y - z]*Sqrt[-4 + z]*z*(y*(-4 + z) + z^2)), 
  (-6*(y + 2*z)*Sqrt[4*y - z*(y + z)])/(Sqrt[-y - z]*Sqrt[z]*
    (y*(-4 + z) + z^2)), (2*(y^2 + z^2 + 2*y*(2 + z))*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-4 - y - z]*Sqrt[z]*(y + z)*(y*(-4 + z) + z^2)), 
  (-6*(y + 2*z)*Sqrt[4*y - z*(y + z)])/(Sqrt[-y - z]*Sqrt[z]*
    (y*(-4 + z) + z^2)), 0, (-8*(y + 2*z)*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-y - z]*Sqrt[z]*(y*(-4 + z) + z^2)), 
  (8*(y + z)*(y + 2*z)*Sqrt[4*y - z*(y + z)])/((-y - z)^(3/2)*Sqrt[z]*
    (y*(-4 + z) + z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-12*(y + 2*z)*Sqrt[4*y - z*(y + z)])/(Sqrt[-y - z]*Sqrt[z]*
    (y*(-4 + z) + z^2)), (-12*(y + 2*z)*Sqrt[4*y - z*(y + z)])/
   (Sqrt[-y - z]*Sqrt[z]*(y*(-4 + z) + z^2)), (-4*(y + 2*z)*(-y + y*z + z^2))/
   (z*(y + z)*(-4*y + y*z + z^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*y/(Sqrt[-y - z]*z*Sqrt[y*z - 4*(y + z)]), 0, 
  -1/2*y/(Sqrt[z]*(y + z)*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 
  (Sqrt[y]*(y + 2*z))/(2*z*(y + z)*Sqrt[4*y - z*(y + z)]), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, (-3*y)/(4*z*(y + z)), 1/(2*Sqrt[-4 + z]*Sqrt[z]), 
  (-3*(3*y + 2*z))/(4*z*(y + z)), -1/2*1/(Sqrt[-4 - y - z]*Sqrt[-y - z]), 
  (-3*(y + 2*z))/(4*z*(y + z)), -(y/(z*(y + z))), (-3*y - 2*z)/(z*(y + z)), 
  (-y - 2*z)/(z*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*y^(3/2)/(Sqrt[z]*(y + z)*Sqrt[-4*y - 4*z + y*z]), 0, 
  y^(3/2)/(2*Sqrt[-y - z]*z*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 0, 0, 
  (y + 2*z)/(2*Sqrt[-y - z]*Sqrt[z]*Sqrt[4*y - y*z - z^2]), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, -(y^2/((-8 + z)*z*(y + z))), 0, (3*y^2)/((-8 + z)*z*(y + z)), 
  0, (3*y^2)/((-8 + z)*z*(y + z)), (-4*y^2)/((-8 + z)*z*(y + z)), 
  (4*y^2)/((-8 + z)*z*(y + z)), (4*y^2)/((-8 + z)*z*(y + z)), 
  (4*y^2)/((-8 + z)*z*(y + z)), 0, (-8*y^2)/((-8 + z)*z*(y + z)), 
  (-4*y^2)/((-8 + z)*z*(y + z)), (2*y^2*(-8 - y + z))/
   ((-8 + z)*Sqrt[-4 + z]*z^(3/2)*(y + z)), (-4*y^2)/((-8 + z)*z*(y + z)), 
  (2*y^2*(-8 + y + z))/(Sqrt[-4 - y - z]*(-y - z)^(3/2)*(-8 + z)*z), 0, 
  (-8*y^3)/((-8 + z)*z*(y + z)^2), (y^(5/2)*(-3*y + 2*(-8 + z)))/
   (2*(-8 + z)*z^(3/2)*(y + z)*Sqrt[y*z - 4*(y + z)]), 
  (-8*y^3)/((-8 + z)*z^2*(y + z)), (y^(5/2)*(-16 + 3*y + 2*z))/
   (2*(-y - z)^(3/2)*(-8 + z)*z*Sqrt[-y^2 + 4*z - y*z]), 
  (2*y^2*(16 + y))/((-8 + z)*z^2*(y + z)), (-2*y^2*(-16 + 3*y + 4*z))/
   ((-8 + z)*z*(y + z)^2), (12*y^2)/((-8 + z)*z*(y + z)), 
  (8*y^2)/((-8 + z)*z*(y + z)), y^4/(2*(-y - z)^(3/2)*(-8 + z)*z^(3/2)*
    Sqrt[4*y - z*(y + z)]), (5*y^(7/2))/((-y - z)^(3/2)*(-8 + z)*z^(3/2)), 
  (8*y^2)/((-8 + z)*z*(y + z)), (2*y*(-16 + 3*y + 5*z))/((-8 + z)*z*(y + z)), 
  0, (-4*y*(-2 + z) - 2*z*(-16 + 3*z))/((-8 + z)*z*(y + z)), 
  (y*(24 - 3*y - 10*z))/((-8 + z)*z*(y + z)), 0, 
  (8*y^2)/((-8 + z)*z*(y + z))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*(y^(3/2)*(y + 2*z))/(z^(3/2)*(y + z)*
     Sqrt[y*z - 4*(y + z)]), 0, 
  -1/2*(y^(3/2)*(y + 2*z))/((-y - z)^(3/2)*z*Sqrt[-y^2 + 4*z - y*z]), 0, 0, 
  0, 0, y^3/(2*(-y - z)^(3/2)*z^(3/2)*Sqrt[4*y - z*(y + z)]), 
  -(y^(5/2)/((-y - z)^(3/2)*z^(3/2))), 0, -2/z, 0, 2/y, 
  (y + 2*z)/(z*(y + z)), 0, 0}, 
 {0, 0, 0, (y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0, 
  (-3*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0, 
  (-3*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (4*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (-4*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (-4*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (-4*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 0, 
  (8*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^2*(12*y + 8*z))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^3*(z*(32 - 8*z + z^2) + y*(16 - 4*z + z^2)))/
   ((-8 + z)*Sqrt[-4 + z]*z^(3/2)*(y + z)*(y*(-4 + z) + z^2)), 
  (4*y^2*(3*y + 2*z))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-2*y^3*(-64 - 12*y + 3*y^2 - 8*z + 8*y*z + 5*z^2))/
   (Sqrt[-4 - y - z]*(-y - z)^(3/2)*(-8 + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  0, (8*y^3*(3*y + 2*z))/((-8 + z)*(y + z)^2*(-4*y + y*z + z^2)), 
  (y^(7/2)*(-256*y^2 - 768*y*z + 112*y^2*z - 512*z^2 + 240*y*z^2 - 
     32*y^2*z^2 + 96*z^3 - 64*y*z^3 + 5*y^2*z^3 - 16*z^4 + 5*y*z^4))/
   (8*(-8 + z)*z^(3/2)*(y + z)*(-4*y - 4*z + y*z)^(3/2)*(-4*y + y*z + z^2)), 
  (8*y^3*(3*y + 2*z))/((-8 + z)*z*(y + z)*(-4*y + y*z + z^2)), 
  (y^(7/2)*(8*z^2*(-64 + 12*z + z^2) - y^3*(32 + 24*z + z^2) - 
     y*z^2*(-272 + 32*z + z^2) - 2*y^2*z*(-80 + 32*z + z^2)))/
   (8*(-y - z)^(3/2)*(-8 + z)*z*Sqrt[-y^2 + 4*z - y*z]*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), 
  -((y^2*(8*z^3 + y*z*(64 + z^2) + y^2*(32 - 6*z + z^2)))/
    ((-8 + z)*z^2*(y + z)*(y*(-4 + z) + z^2))), 
  (2*y^2*(9*y^2 + 16*y*(-2 + z) + 4*z^2))/((-8 + z)*(y + z)^2*
    (y*(-4 + z) + z^2)), (-12*y^2*(3*y + 2*z))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), (-8*y^2*(3*y + 2*z))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  -1/8*(y^4*(4*y + y*z + z^2))/((-y - z)^(3/2)*(-8 + z)*Sqrt[z]*
     Sqrt[4*y - y*z - z^2]*(-4*y + y*z + z^2)), 
  (-3*y^(7/2)*(32*y + 12*y*z + 8*z^2 + y*z^2 + z^3))/
   (4*(-y - z)^(3/2)*(-8 + z)*z^(3/2)*(-4*y + y*z + z^2)), 
  (-2*y^2*(12*y + 8*z))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-6*y*(-8*y + 3*y^2 + 6*y*z + 2*z^2))/((-8 + z)*(y + z)*
    (-4*y + y*z + z^2)), (2*y^3*(-8 + z))/((16 + y)*z*(y + z)*
    (y*(-4 + z) + z^2)), (8*y^2 - 48*y*z + 11*y^2*z + 20*y*z^2 + 4*z^3)/
   ((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (y*(-24*y + 9*y^2 + 16*z + 30*y*z + 12*z^2))/
   ((-8 + z)*(y + z)*(-4*y + y*z + z^2)), 
  (16*z^3 + y^2*(32 + z^2) + y*z*(128 + 8*z + z^2))/
   ((-8 + z)*z*(y + z)*(y*(-4 + z) + z^2)), (-8*y^2*(3*y + 2*z))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2))}, 
 {0, 0, 0, (3*y^3 + 8*y^2*z + 7*y*z^2 - z^3)/(4*z^2*(y + z)^2), 0, 
  (3*(2*y + z))/(4*(y + z)^2), 0, (3*y^2 + y*z + 3*z^2)/(4*z^2*(y + z)), 
  (y^3 + 2*y^2*z + y*z^2 - z^3)/(z^2*(y + z)^2), (2*y + z)/(y + z)^2, 
  (y^2 + y*z + z^2)/(z^2*(y + z)), 0, 0, -2/z, -(y + z)^(-1), 0, 0, 0, 0, 
  (-2*y)/(y + z)^2, -1/2*(Sqrt[y]*(y^2 + 3*y*z + 2*z^2 + z^3))/
    (z^(3/2)*(y + z)^2*Sqrt[-4*y - 4*z + y*z]), (-2*y)/z^2, 
  (Sqrt[y]*(y^3 - y*z + 2*y^2*z - z^2*(2 + z)))/(2*(-y - z)^(3/2)*z^2*
    Sqrt[-y^2 + 4*z - y*z]), 0, -2/(y + z), 3/(y + z), 2/(y + z), 
  y^2/(2*(-y - z)^(3/2)*z^(3/2)*Sqrt[4*y - y*z - z^2]), 
  -(y^(3/2)/((-y - z)^(3/2)*z^(3/2))), 2/(y + z), (-2 + z)/(y*z), 0, 2/y^2, 
  -y^(-1), 0, (y + 2*z)/(z*(y + z))}}


==> anc/mis/TopoC/DEQs/dz_2.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((y^3*(y^2 + z^2 + 2*y*(2 + z)))/(z*(y + z)*(4 + y + z)*
     (y*(-4 + z) + z^2))), 
  -1/2*(Sqrt[-4 + y]*y^(7/2)*(3*y^3*(-4 + z) - 8*(-8 + z)*z^2 + 
      y^2*z*(-32 + 7*z) + 4*y*z*(16 - 10*z + z^2)))/
    ((y*(-4 + z) - 4*z)*z*(y + z)*(y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (y^2*(256*z^4 + 18*y^5*(32 - 12*z + z^2) - 16*y*z^2*(-256 + 16*z + 5*z^2) - 
     8*y^2*z*(-512 + 704*z - 118*z^2 + 7*z^3) + 
     y^3*z*(-5120 + 2560*z - 352*z^2 + 15*z^3) + 
     y^4*(-256 + 1248*z - 404*z^2 + 33*z^3)))/(4*(y*(-4 + z) - 4*z)*(-8 + z)*
    z*(y + z)*(y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  -1/2*(y^4*Sqrt[-4 + z]*(2*y + z))/(Sqrt[z]*(y + z)*(-4*y - 4*z + y*z)*
     (-4*y + y*z + z^2)), (3*y^2*(128*y^3 + 128*y^2*z - 48*y^3*z + 
     128*y*z^2 - 36*y^2*z^2 + 4*y^3*z^2 + 64*z^3 - 12*y*z^3 + y^2*z^3))/
   (4*(-8 + z)*z*(y + z)*(-4*y - 4*z + y*z)*(-4*y + y*z + z^2)), 
  (y^4*(4*y - y^2 + (-4 + z)*z))/(2*Sqrt[-4 - y - z]*Sqrt[-y - z]*z*
    (y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (-3*y^2*(64*y^3 - 16*y^4 - 64*y^2*z + 8*y^3*z + 2*y^4*z - 64*y*z^2 + 
     56*y^2*z^2 + y^3*z^2 - 64*z^3 + 12*y*z^3 - y^2*z^3))/
   (4*(-8 + z)*z*(y + z)*(y^2 - 4*z + y*z)*(-4*y + y*z + z^2)), 
  (y^2*(256*z^4 + 6*y^5*(32 - 12*z + z^2) - 
     8*y^2*z*(-256 + 288*z - 38*z^2 + 3*z^3) + 
     y^3*z*(-2048 + 896*z - 128*z^2 + 7*z^3) + 
     y^4*(-256 + 480*z - 148*z^2 + 13*z^3) + y*(2048*z^2 - 80*z^4)))/
   ((y*(-4 + z) - 4*z)*(-8 + z)*z*(y + z)*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), (y^2*(128*y^3 + 128*y^2*z - 48*y^3*z + 128*y*z^2 - 
     36*y^2*z^2 + 4*y^3*z^2 + 64*z^3 - 12*y*z^3 + y^2*z^3))/
   ((-8 + z)*z*(y + z)*(-4*y - 4*z + y*z)*(-4*y + y*z + z^2)), 
  -((y^2*(64*y^3 - 16*y^4 - 64*y^2*z + 8*y^3*z + 2*y^4*z - 64*y*z^2 + 
      56*y^2*z^2 + y^3*z^2 - 64*z^3 + 12*y*z^3 - y^2*z^3))/
    ((-8 + z)*z*(y + z)*(y^2 - 4*z + y*z)*(-4*y + y*z + z^2))), 
  (y^2*(3*y^3*(-8 + z) - 16*z^2*(4 + z) + y^2*(-32 - 76*z + 7*z^2) + 
     4*y*(64 - 24*z - 19*z^2 + z^3)))/((-8 + z)*z*(y + z)*(4 + y + z)*
    (y*(-4 + z) + z^2)), (y^(7/2)*(4 + y)*(8 + y + z))/
   (Sqrt[-4 - y]*z*(y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (-2*y^2*(-16*z^2 + y*(64 - 40*z + z^2)))/((-8 + z)*z*(y + z)*
    (y*(-4 + z) + z^2)), (y^2*(16*z + y*(16 + z)))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (y^3*(4*(-4 + z)^2*z + 4*y*(8 - 6*z + z^2)))/((-8 + z)*Sqrt[-4 + z]*z^(3/2)*
    (y + z)*(y*(-4 + z) + z^2)), 
  (y^2*(-3*y^2*(-8 + z) - 3*y*(-16 + z)*z + 16*z^2))/
   ((-8 + z)*z*(y + z)*(y*(-4 + z) + z^2)), 
  (-4*y^3*(-64 - 28*y + 3*y^2 - 24*z + 10*y*z + 7*z^2))/
   (Sqrt[-4 - y - z]*(-y - z)^(3/2)*(-8 + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (12*y^3)/((y + z)*(4 + y + z)*(y*(-4 + z) + z^2)), 
  (y^3*(-128*z^3 - 12*y^2*z*(56 - 17*z + z^2) - 9*y^3*(32 - 12*z + z^2) - 
     y*z^2*(512 - 80*z + 3*z^2)))/((y*(-4 + z) - 4*z)*(-8 + z)*z*(y + z)^2*
    (y*(-4 + z) + z^2)), (y^(7/2)*(-256*y^2 - 768*y*z + 304*y^2*z - 512*z^2 + 
     432*y*z^2 - 104*y^2*z^2 + 160*z^3 - 120*y*z^3 + 11*y^2*z^3 - 24*z^4 + 
     9*y*z^4))/(4*(-8 + z)*z^(3/2)*(y + z)*(-4*y - 4*z + y*z)^(3/2)*
    (-4*y + y*z + z^2)), (y^3*(48*y^3 - 128*z^2 + y*z*(-384 + 80*z - 3*z^2) + 
     y^2*(96 + 92*z - 3*z^2)))/((-8 + z)*z*(y + z)*(y^2 - 4*z + y*z)*
    (y*(-4 + z) + z^2)), (y^(7/2)*(32*z^2*(-32 + 2*z + z^2) - 
     2*y^3*(96 + 16*z + z^2) - 4*y^2*z*(-112 + 36*z + z^2) - 
     2*y*z^2*(-336 + 40*z + z^2)))/(8*(-y - z)^(3/2)*(-8 + z)*z*
    Sqrt[-y^2 + 4*z - y*z]*(y^2 - 4*z + y*z)*(y*(-4 + z) + z^2)), 
  (-2*y^2*(8*z^3 + y*z*(64 + z^2) + y^2*(32 - 6*z + z^2)))/
   ((-8 + z)*z^2*(y + z)*(y*(-4 + z) + z^2)), 
  (4*y^2*(9*y^2 + 16*y*(-2 + z) + 4*z^2))/((-8 + z)*(y + z)^2*
    (y*(-4 + z) + z^2)), (-3*y^2*(y^2*(-8 + z) + 16*z^2 + y*z*(16 + z)))/
   ((-8 + z)*z*(y + z)*(y*(-4 + z) + z^2)), 
  (y^2*(-(y*(-8 + z)) - 16*z)*(3*y + 2*z))/((-8 + z)*z*(y + z)*
    (y*(-4 + z) + z^2)), (y^2*(-6*y^3*(-4 + z) - 2*y^2*z*(-16 + 3*z)))/
   (8*(-y - z)^(3/2)*(-8 + z)*Sqrt[z]*(y*(-4 + z) + z^2)*
    Sqrt[4*y - z*(y + z)]), 
  -((y^(7/2)*(32*y + 18*y*z + 12*z^2 + y*z^2 + z^3))/
    ((-y - z)^(3/2)*(-8 + z)*z^(3/2)*(-4*y + y*z + z^2))), 
  (-2*y^2*(16*z + y*(16 + z)))/((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (-2*y*(18*y^2 + 12*z^2 + y*(-32 + 34*z)))/((-8 + z)*(y + z)*
    (y*(-4 + z) + z^2)), (4*y^3*(-8 + z))/((16 + y)*z*(y + z)*
    (y*(-4 + z) + z^2)), (2*(9*y^2*z + 16*y*(-2 + z)*z + 4*z^3))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 
  (2*y*(-8*y + 9*y^2 + 16*z + 28*y*z + 12*z^2))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2)), 0, (-16*y^2*(3*y + 2*z))/
   ((-8 + z)*(y + z)*(y*(-4 + z) + z^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/DEQs/dz_3.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/DEQs/dz_4.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mis/TopoC/Precanonical_basis.m <==
{J[1], J[2, y], J[4, y], J[4, z], J[4, w], J[5, y], J[5, z], J[5, w], 
 J[8, y], J[8, z], J[8, w], J[9, y], J[10, y], J[16, y], J[17, y], 
 J[22, y, z, w], J[22, y, w, z], J[23, y, z, w], J[23, y, w, z], 
 J[24, y, z, w], J[24, y, w, z], J[25, y, z, w], J[25, y, w, z], 
 J[29, y, z, w], J[29, y, w, z], J[30, y, z, w], J[31, y, z, w], 
 J[32, y, z, w], J[33, y, z, w], J[34, y, z, w], J[19, y], J[20, y], 
 J[39, y, z, w], J[40, y, z, w], J[41, y, z, w], J[42, y, z, w]}


==> anc/mis/TopoC/alphabet.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{Wnpl[1] -> q[1], Wnpl[2] -> q[3], Wnpl[3] -> q[4], Wnpl[4] -> q[5], 
 Wnpl[5] -> q[6], Wnpl[6] -> -((q[4] - 2*q[8])/(q[4] + 2*q[8])), 
 Wnpl[7] -> (q[5] - 2*q[8])/(q[5] + 2*q[8]), 
 Wnpl[8] -> -((-2 + q[9])/(2 + q[9])), Wnpl[9] -> q[9], 
 Wnpl[10] -> -((q[5] + y*q[7])/(q[5] - y*q[7])), Wnpl[11] -> y, 
 Wnpl[12] -> -((y + q[1])/(y - q[1])), Wnpl[13] -> -(y*q[2]) + q[4], 
 Wnpl[14] -> -((y + q[3])/(y - q[3])), 
 Wnpl[15] -> (z*q[1] - q[4])/(z*q[1] + q[4]), 
 Wnpl[16] -> -((q[6] - z*q[7])/(q[6] + z*q[7])), Wnpl[17] -> z, 
 Wnpl[18] -> y + z, Wnpl[19] -> 4 + y + z, 
 Wnpl[20] -> -((z + q[2])/(z - q[2])), 
 Wnpl[21] -> (y*q[1] + z*q[1] + q[5])/(y*q[1] + z*q[1] - q[5]), 
 Wnpl[22] -> (y*q[2] + z*q[2] + q[6])/(y*q[2] + z*q[2] - q[6]), 
 Wnpl[23] -> (y^2 + y*z - q[5])/(y^2 + y*z + q[5]), 
 Wnpl[24] -> (y*q[3] + z*q[3] - y*q[7])/(y*q[3] + z*q[3] + y*q[7]), 
 Wnpl[25] -> (y*z + z^2 - q[6])/(y*z + z^2 + q[6]), 
 Wnpl[26] -> (y*z + z^2 + q[6])/(y*z + z^2 - q[6]), 
 Wnpl[27] -> -((y + z + q[7])/(y + z - q[7])), 
 Wnpl[28] -> -((y + z + q[2] + q[3])/(y + z - q[2] + q[3])), 
 Wnpl[29] -> -((-4*y*q[8] - 4*z*q[8] + y*z*q[8] + z^2*q[8] + y*q[6]*q[9] - 
     2*z*q[8]*q[9])/(-4*y*q[8] - 4*z*q[8] + y*z*q[8] + z^2*q[8] + 
     y*q[6]*q[9] + 2*z*q[8]*q[9])), 
 Wnpl[30] -> (z^2 - y*q[2] - z*q[2] + q[4])/(z^2 + y*q[2] + z*q[2] - q[4])}


==> anc/mis/TopoC/analytic_continuation.m <==
If[((y/4)/.point1) > 1, 
 {y + I \[Delta], -4 + y + I \[Delta], 
   z + I \[Delta], -4 + z + I \[Delta], -4 - y + I \[Delta], -y - z - 
    I \[Delta], -y - z - 4 + I \[Delta], 
   y (-4 + z) - 4 z - I \[Delta], -y (y + z) + 4 z + I \[Delta], 
   y (4 - z) - z^2 + I \[Delta]}, 
 {y + I \[Delta], -4 + y + I \[Delta], 
   z + I \[Delta], -4 + z + I \[Delta], -4 - y + I \[Delta], -y - z - 
    I \[Delta], -y - z - 4 + I \[Delta], 
   y (-4 + z) - 4 z + I \[Delta], -y (y + z) + 4 z + I \[Delta], 
   y (4 - z) - z^2 + I \[Delta]}]


==> anc/mis/TopoC/basisDef.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{g[1] -> e^2*J[1], g[2] -> -(e^2*y*J[2, y]), 
 g[3] -> -(e^2*Sqrt[-4 + y]*Sqrt[y]*J[4, y]) - 
   (e^2*Sqrt[-4 + y]*Sqrt[y]*J[5, y])/2, g[4] -> -(e^2*y*J[5, y]), 
 g[5] -> -(e^2*Sqrt[-4 + z]*Sqrt[z]*J[4, z]) - 
   (e^2*Sqrt[-4 + z]*Sqrt[z]*J[5, z])/2, g[6] -> -(e^2*z*J[5, z]), 
 g[7] -> -(e^2*Sqrt[-4 - y - z]*Sqrt[-y - z]*J[4, w]) - 
   (e^2*Sqrt[-4 - y - z]*Sqrt[-y - z]*J[5, w])/2, 
 g[8] -> e^2*(y + z)*J[5, w], g[9] -> e^2*y*J[8, y], g[10] -> e^2*z*J[8, z], 
 g[11] -> -(e^2*(y + z)*J[8, w]), g[12] -> -(e^3*y*J[9, y]), 
 g[13] -> -1/2*(e^3*Sqrt[-4 - y]*Sqrt[y]*J[1])/(1 + 2*e) + 
   e^2*Sqrt[-4 - y]*y^(3/2)*J[10, y], g[14] -> -(e^4*y*J[16, y]), 
 g[15] -> -(e^4*y*J[17, y]), 
 g[16] -> -(e^3*y*Sqrt[-4 + z]*Sqrt[z]*J[22, y, z]), 
 g[17] -> (e^2*y*J[5, z])/2 - e^3*y*J[23, y, z], 
 g[18] -> -(e^3*y*Sqrt[-4 - y - z]*Sqrt[-y - z]*J[22, y, w]), 
 g[19] -> (e^2*y*J[5, w])/2 - e^3*y*J[23, y, w], 
 g[20] -> -(e^4*(y + z)*J[24, y, z]), 
 g[21] -> e^3*Sqrt[y]*Sqrt[z]*Sqrt[y*z - 4*(y + z)]*J[25, y, z], 
 g[22] -> e^4*z*J[24, y, w], g[23] -> e^3*Sqrt[y]*Sqrt[-y - z]*
   Sqrt[4*z - y*(y + z)]*J[25, y, w], g[24] -> e^4*y*z*J[29, y, z], 
 g[25] -> -(e^4*y*(y + z)*J[29, y, w]), g[26] -> -(e^4*y*J[30, y, z]), 
 g[27] -> -((e^4*y*(4 + y + z)*J[4, w])/((-1 + e)*z)) - 
   (e^4*y*(-4 + z)*J[4, z])/((-1 + e)*z) + 
   (e^3*y*(-3 + 2*e + 2*e*(y + z))*J[5, w])/(2*(-1 + e)*z) + 
   (e^3*y*(3 - 2*e + 2*e*z)*J[5, z])/(2*(-1 + e)*z) + 
   (2*e^3*y*(1 - 2*e + (-1 + e)*(y + z))*J[8, w])/((-1 + e)*z) + 
   2*e^3*y*(1 + (-1 + 2*e)/((-1 + e)*z))*J[8, z] - (e^3*y^2*J[32, y, z])/z, 
 g[28] -> e^3*Sqrt[-y - z]*Sqrt[z]*Sqrt[4*y - z*(y + z)]*J[31, y, z], 
 g[29] -> e^4*Sqrt[y]*Sqrt[-y - z]*Sqrt[z]*J[33, y, z], 
 g[30] -> -1/4*(e^3*y^2*J[25, y, z]) - (e^3*(y + z)^2*J[31, y, z])/4 - 
   (e^3*(1 + 4*e)*y*(y + z)*J[33, y, z])/4 + e^3*y*(y + z)*J[34, y, z], 
 g[31] -> e^4*y^2*J[19, y], 
 g[32] -> -((e^4*y^2*(16 + y)*J[20, y])/(2 + 4*e)), 
 g[33] -> -(e^4*y^3*J[39, y, z]), g[34] -> e^4*y^2*J[40, y, z], 
 g[35] -> e^4*y^4*J[41, y, z], g[36] -> -(e^4*y*J[42, y, z])}


==> anc/mis/TopoC/boundSub.m <==
{Subscript[c, 0,{36},1]->0,Subscript[c, 0,{33,34,35},1]->0,Subscript[c, 0,{33,34,35},2]->0,Subscript[c, 0,{33,34,35},3]->0,Subscript[c, 1,{36},1]->0,Subscript[c, 1,{33,34,35},1]->0,Subscript[c, 1,{33,34,35},2]->0,Subscript[c, 1,{33,34,35},3]->0,Subscript[c, 2,{36},1]->0,Subscript[c, 2,{33,34,35},1]->0,Subscript[c, 2,{33,34,35},2]->0,Subscript[c, 2,{33,34,35},3]->0,Subscript[c, 3,{36},1]->0,Subscript[c, 3,{33,34,35},1]->0,Subscript[c, 3,{33,34,35},2]->0,Subscript[c, 3,{33,34,35},3]->0,Subscript[c, 4,{36},1]->0,Subscript[c, 4,{33,34,35},1]->0,Subscript[c, 4,{33,34,35},2]->0,Subscript[c, 4,{33,34,35},3]->0,Subscript[c, 5,{36},1]->0,Subscript[c, 5,{33,34,35},1]->0,Subscript[c, 5,{33,34,35},2]->0,Subscript[c, 5,{33,34,35},3]->0,Subscript[c, 6,{36},1]->0,Subscript[c, 6,{33,34,35},1]->0,Subscript[c, 6,{33,34,35},2]->0,Subscript[c, 6,{33,34,35},3]->0,Subscript[c, 0,{31,32},1]->0,Subscript[c, 1,{31,32},1]->0,Subscript[c, 2,{31,32},1]->0,Subscript[c, 3,{31,32},1]->0,Subscript[c, 0,{31,32},2]->0,Subscript[c, 1,{31,32},2]->0,Subscript[c, 2,{31,32},2]->0,Subscript[c, 3,{31,32},2]->0,Subscript[c, 4,{31,32},1]->0,Subscript[c, 4,{31,32},2]->0,Subscript[c, 5,{31,32},1]->0,Subscript[c, 5,{31,32},2]->0,Subscript[c, 6,{31,32},1]->0,Subscript[c, 6,{31,32},2]->0}


==> anc/mis/TopoC/boundary_conditions.m <==
{1, (-1/y)^\[Epsilon] \[Epsilon] Gamma[1 - \[Epsilon]] Gamma[-\[Epsilon]]/Gamma[1 - 2 \[Epsilon]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, "?"}


==> anc/mis/TopoC/dlogMatrix.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -dlog[Wnpl[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {dlog[Wnpl[12]], 0, -6*dlog[Wnpl[1]] + 2*dlog[Wnpl[11]], -3*dlog[Wnpl[12]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 2*dlog[Wnpl[12]], dlog[Wnpl[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {dlog[Wnpl[20]], 0, 0, 0, -6*dlog[Wnpl[9]] - dlog[Wnpl[17]], 
  -3*dlog[Wnpl[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 2*dlog[Wnpl[20]], dlog[Wnpl[17]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {dlog[Wnpl[27]], 0, 0, 0, 0, 0, -dlog[Wnpl[18]] - 3*dlog[Wnpl[19]], 
  -3*dlog[Wnpl[27]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*dlog[Wnpl[27]], dlog[Wnpl[18]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*dlog[Wnpl[12]], (-3*dlog[Wnpl[11]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*dlog[Wnpl[20]], (-3*dlog[Wnpl[17]])/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/2*dlog[Wnpl[27]], (-3*dlog[Wnpl[18]])/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[Wnpl[11]], (-I)*dlog[Wnpl[14]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*dlog[Wnpl[14]], I*dlog[Wnpl[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*I)*dlog[Wnpl[14]], -4*dlog[Wnpl[2]] + dlog[Wnpl[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, dlog[Wnpl[11]]/4, 0, 0, 0, 0, 
  dlog[Wnpl[11]], 0, 0, dlog[Wnpl[11]], 0, -dlog[Wnpl[11]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2*dlog[Wnpl[11]], 0, 0, 0, 0, 
  -2*dlog[Wnpl[11]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -dlog[Wnpl[20]], 0, 0, dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 
  0, 0, 0, 3*dlog[Wnpl[20]], I*dlog[Wnpl[20]] - I*dlog[Wnpl[28]], 0, 0, 
  -6*dlog[Wnpl[9]] - dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], 
  -3*dlog[Wnpl[20]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 0, 0, 
  2*dlog[Wnpl[11]] - 2*dlog[Wnpl[17]], (-2*I)*dlog[Wnpl[14]], 0, 0, 
  2*dlog[Wnpl[20]], -dlog[Wnpl[11]] + dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -dlog[Wnpl[27]], 0, 0, 0, 0, 
  -dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 0, 0, 3*dlog[Wnpl[27]], 
  (-I)*dlog[Wnpl[24]], 0, 0, 0, 0, -dlog[Wnpl[11]] + dlog[Wnpl[17]] - 
   dlog[Wnpl[18]] - 3*dlog[Wnpl[19]], -3*dlog[Wnpl[27]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 
  0, 2*dlog[Wnpl[11]] - 2*dlog[Wnpl[18]], (-2*I)*dlog[Wnpl[14]], 0, 0, 0, 0, 
  2*dlog[Wnpl[27]], -dlog[Wnpl[11]] + dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-5*dlog[Wnpl[11]])/4 - 
   dlog[Wnpl[17]]/4 + (3*dlog[Wnpl[18]])/4, 0, 
  -1/4*dlog[Wnpl[11]] - (5*dlog[Wnpl[17]])/4 + (3*dlog[Wnpl[18]])/4, 0, 0, 
  -dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], 
  -dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, dlog[Wnpl[11]] + dlog[Wnpl[17]] - dlog[Wnpl[18]], 
  -1/2*dlog[Wnpl[20]] - dlog[Wnpl[30]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -2*dlog[Wnpl[15]], -6*dlog[Wnpl[20]] - 6*dlog[Wnpl[30]], 
  2*dlog[Wnpl[11]] - 4*dlog[Wnpl[13]] + 4*dlog[Wnpl[17]], 
  -6*dlog[Wnpl[20]] - 6*dlog[Wnpl[30]], 0, 0, 
  -8*dlog[Wnpl[20]] - 8*dlog[Wnpl[30]], -8*dlog[Wnpl[20]] - 8*dlog[Wnpl[30]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 12*dlog[Wnpl[20]] + 12*dlog[Wnpl[30]], 
  -6*dlog[Wnpl[3]] + 2*dlog[Wnpl[11]] + 2*dlog[Wnpl[17]] + 4*dlog[Wnpl[18]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-5*dlog[Wnpl[11]])/4 + 
   (3*dlog[Wnpl[17]])/4 - dlog[Wnpl[18]]/4, 0, 0, 0, 
  -1/4*dlog[Wnpl[11]] + (3*dlog[Wnpl[17]])/4 - (5*dlog[Wnpl[18]])/4, 
  -dlog[Wnpl[11]] + dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 
  -dlog[Wnpl[11]] + dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], dlog[Wnpl[23]]/2, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, -2*dlog[Wnpl[21]], 6*dlog[Wnpl[23]], 0, 0, 
  -2*dlog[Wnpl[10]], 6*dlog[Wnpl[23]], 8*dlog[Wnpl[23]], 0, 8*dlog[Wnpl[23]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*dlog[Wnpl[23]], 
  -6*dlog[Wnpl[4]] + 2*dlog[Wnpl[11]] + 4*dlog[Wnpl[17]] + 2*dlog[Wnpl[18]], 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -dlog[Wnpl[11]] + dlog[Wnpl[18]], 0, 0, 0, 
  0, -2*dlog[Wnpl[11]] + 2*dlog[Wnpl[18]], 0, 0, 
  -dlog[Wnpl[11]] + dlog[Wnpl[18]], 0, 2*dlog[Wnpl[11]] - 2*dlog[Wnpl[18]], 
  0, dlog[Wnpl[20]], 0, 0, 0, 0, -1/2*dlog[Wnpl[20]] - dlog[Wnpl[30]]/2, 0, 
  0, -dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -dlog[Wnpl[11]] + dlog[Wnpl[17]], 0, 0, 0, 0, 
  -2*dlog[Wnpl[11]] + 2*dlog[Wnpl[17]], 0, 0, 
  -dlog[Wnpl[11]] + dlog[Wnpl[17]], 0, 2*dlog[Wnpl[11]] - 2*dlog[Wnpl[17]], 
  0, 0, 0, dlog[Wnpl[27]], 0, 0, 0, 0, dlog[Wnpl[23]]/2, 0, 
  -dlog[Wnpl[11]] + dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, dlog[Wnpl[17]]/2 - dlog[Wnpl[18]]/2, 0, 
  -1/2*dlog[Wnpl[17]] + dlog[Wnpl[18]]/2, 0, 
  2*dlog[Wnpl[17]] - 2*dlog[Wnpl[18]], -2*dlog[Wnpl[17]] + 2*dlog[Wnpl[18]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*dlog[Wnpl[11]] - 
   2*dlog[Wnpl[17]] - 2*dlog[Wnpl[18]], 2*dlog[Wnpl[11]] - 2*dlog[Wnpl[17]] - 
   2*dlog[Wnpl[18]], 0, 0, 0}, {0, 0, 0, 0, 0, 
  (-3*dlog[Wnpl[11]])/4 + (3*dlog[Wnpl[17]])/4 + (3*dlog[Wnpl[18]])/4, 0, 
  (-3*dlog[Wnpl[11]])/4 + (3*dlog[Wnpl[17]])/4 + (3*dlog[Wnpl[18]])/4, 0, 
  -dlog[Wnpl[11]] - dlog[Wnpl[17]] + 3*dlog[Wnpl[18]], 
  -dlog[Wnpl[11]] + 3*dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -3*dlog[Wnpl[11]] + 3*dlog[Wnpl[17]] + 
   3*dlog[Wnpl[18]], -3*dlog[Wnpl[11]] + 3*dlog[Wnpl[17]] + 3*dlog[Wnpl[18]], 
  -1/2*dlog[Wnpl[25]], 0, 0}, {0, 0, 0, 0, -2*dlog[Wnpl[22]], 
  -6*dlog[Wnpl[26]], 2*dlog[Wnpl[16]], -6*dlog[Wnpl[26]], 0, 
  -8*dlog[Wnpl[26]], -8*dlog[Wnpl[26]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -12*dlog[Wnpl[26]], -12*dlog[Wnpl[26]], 
  -6*dlog[Wnpl[5]] + 4*dlog[Wnpl[11]] + 2*dlog[Wnpl[17]] + 2*dlog[Wnpl[18]], 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[Wnpl[6]]/4, 0, dlog[Wnpl[7]]/4, 0, 0, 0, 0, 
  -1/4*dlog[Wnpl[8]] - dlog[Wnpl[29]]/4, 0, 0}, 
 {0, 0, -1/2*dlog[Wnpl[12]], (-3*dlog[Wnpl[11]])/4 - (3*dlog[Wnpl[17]])/4 + 
   (3*dlog[Wnpl[18]])/4, -1/2*dlog[Wnpl[20]], (3*dlog[Wnpl[11]])/4 - 
   (9*dlog[Wnpl[17]])/4 + (3*dlog[Wnpl[18]])/4, -1/2*dlog[Wnpl[27]], 
  (3*dlog[Wnpl[11]])/4 - (3*dlog[Wnpl[17]])/4 - (3*dlog[Wnpl[18]])/4, 
  -dlog[Wnpl[11]] - dlog[Wnpl[17]] + dlog[Wnpl[18]], 
  dlog[Wnpl[11]] - 3*dlog[Wnpl[17]] + dlog[Wnpl[18]], 
  dlog[Wnpl[11]] - dlog[Wnpl[17]] - dlog[Wnpl[18]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*dlog[Wnpl[20]] - dlog[Wnpl[30]]/2, 0, -1/2*dlog[Wnpl[23]], 0, 0, 0, 
  0, dlog[Wnpl[25]]/2, 0, 0}}


==> anc/mis/TopoC/rootsDef.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{q[1] -> Sqrt[(-4 + y)*y], q[2] -> Sqrt[(-4 + z)*z], q[3] -> Sqrt[y*(4 + y)], 
 q[4] -> Sqrt[y*(y*(-4 + z) - 4*z)*z], q[5] -> Sqrt[y*(y + z)*(-4*z + y*(y + z))], 
 q[6] -> Sqrt[z*(y + z)*(y*(-4 + z) + z^2)], q[7] -> Sqrt[(y + z)*(4 + y + z)], 
 q[8] -> Sqrt[-y*z*(y + z)], q[9] -> Sqrt[4 - z]}

